BlindU: Blind Machine Unlearning without Revealing Erasing Data

Machine unlearning enables data holders to remove the contribution of their specified samples from trained models to protect their privacy. However, it is paradoxical that most unlearning methods require the unlearning requesters to firstly upload their data to the server as a prerequisite for unlearning. These methods are infeasible in many privacy-preserving scenarios where servers are prohibited from accessing users' data, such as federated learning (FL). In this paper, we explore how to implement unlearning under the condition of not uncovering the erasing data to the server. We propose \textbf{Blind Unlearning (BlindU)}, which carries out unlearning using compressed representations instead of original inputs. BlindU only involves the server and the unlearning user: the user locally generates privacy-preserving representations, and the server performs unlearning solely on these representations and their labels. For the FL model training, we employ the information bottleneck (IB) mechanism. The encoder of the IB-based FL model learns representations that distort maximum task-irrelevant information from inputs, allowing FL users to generate compressed representations locally. For effective unlearning using compressed representation, BlindU integrates two dedicated unlearning modules tailored explicitly for IB-based models and uses a multiple gradient descent algorithm to balance forgetting and utility retaining. While IB compression already provides protection for task-irrelevant information of inputs, to further enhance the privacy protection, we introduce a noise-free differential privacy (DP) masking method to deal with the raw erasing data before compressing. Theoretical analysis and extensive experimental results illustrate the superiority of BlindU in privacy protection and unlearning effectiveness compared with the best existing privacy-preserving unlearning benchmarks.

==> Experiments/On_MNIST/reconstruct_beta/recon_w.py <==
reconstructor = LinearModel(n_feature=49, n_output=28 * 28)
reconstructor = reconstructor.to(device)
optimizer_recon = torch.optim.Adam(reconstructor.parameters(), lr=args.lr)

reconstruction_function = nn.MSELoss(size_average=False)
final_round_mse = []

for epoch in range(init_epoch, init_epoch + args.num_epochs):
    vibi.train()
    step_start = epoch * len(dataloader_dp_sampled_w)
    for step, (x, y) in enumerate(dataloader_dp_sampled_w, start=step_start):
        x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
        x = x.view(x.size(0), -1)
        logits_z, logits_y, x_hat, mu, logvar = vibi(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)

        x_hat = torch.sigmoid(reconstructor(logits_z))
        x_hat = x_hat.view(x_hat.size(0), -1)
        x = x.view(x.size(0), -1)
        # x = torch.sigmoid(torch.relu(x))
        BCE = reconstruction_function(x_hat, x)  # mse loss
        loss = BCE

        optimizer_recon.zero_grad()
        loss.backward()
        torch.nn.utils.clip_grad_norm_(vibi.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
        optimizer_recon.step()

        if epoch == args.num_epochs - 1:
            final_round_mse.append(BCE.item())
        if step % len(train_loader) % 600 == 0:
            print("loss", loss.item(), 'BCE', BCE.item())

#########

for step, (x, y) in enumerate(dataloader_dp_sampled_w):
    x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
    x = x.view(x.size(0), -1)
    logits_z, logits_y, x_hat, mu, logvar = vibi(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
    x_hat = torch.sigmoid(reconstructor(logits_z))
    x_hat = x_hat.view(x_hat.size(0), -1)
    x = x.view(x.size(0), -1)
    break
index = 0
x_hat_cpu = x_hat[index].cpu().data
x_hat_cpu = x_hat_cpu.clamp(0, 1)
x_hat_cpu = x_hat_cpu.view(1, 1, 28, 28)
grid = torchvision.utils.make_grid(x_hat_cpu, nrow=4, cmap="gray")
image_rec= np.transpose(grid.numpy(), (1, 2, 0))
plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
plt.show()
x_cpu = x[index].cpu().data
x_cpu = x_cpu.clamp(0, 1)
x_cpu = x_cpu.view(1, 1, 28, 28)
grid = torchvision.utils.make_grid(x_cpu, nrow=4, cmap="gray")
image_org = np.transpose(grid.numpy(), (1, 2, 0))
plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
plt.show()

plt.imsave('mnist_image_beta_0001_w.png', image_rec)
plt.imsave('mnist_image_beta_0001_org_w.png', image_org)

import matplotlib.image as mpimg
# Load the image
image = mpimg.imread('mnist_image_beta_0001_w.png')

# Display the image
plt.imshow(image)
plt.show()

==> Experiments/On_MNIST/reconstruct_beta/test_Resnet_former.py <==
import sys

sys.argv = ['']
del sys

import os
import math
from collections import defaultdict
import argparse
from torch.autograd import Variable
import torch
import torch.nn as nn
import torch.optim
from torchvision.utils import save_image
import torchvision
from torchvision.datasets import MNIST, CIFAR10, FashionMNIST
from torch.utils.data import DataLoader, TensorDataset, random_split
import torch.utils.data as Data
import torch.nn.functional as F
import torchvision.transforms as T
from torchvision import datasets, transforms
import matplotlib.pyplot as plt
import numpy as np
from torch.utils.data import DataLoader, Dataset
import copy
import random

def conv_block(in_channels, out_channels, stride=1):
    return nn.Sequential(
        nn.Conv2d(in_channels, out_channels, kernel_size=3, stride=stride, padding=1, bias=False),
        nn.BatchNorm2d(out_channels),
        nn.ReLU(inplace=True),
        nn.Conv2d(out_channels, out_channels, kernel_size=1, stride=1, bias=False),
        nn.BatchNorm2d(out_channels),
    )


def to_img(x):
    x = x.clamp(0, 1)
    x = x.view(x.size(0), 1, 28, 28)
    return x


class ResBlock(nn.Module):
    def __init__(self, in_channels, out_channels, stride=None):
        super().__init__()
        stride = stride or (1 if in_channels >= out_channels else 2)
        self.block = conv_block(in_channels, out_channels, stride)
        if stride == 1 and in_channels == out_channels:
            self.skip = nn.Identity()
        else:
            self.skip = nn.Sequential(
                nn.Conv2d(in_channels, out_channels, kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(out_channels),
            )

    def forward(self, x):
        return F.relu(self.block(x) + self.skip(x))


class ResNet(nn.Module):
    def __init__(self, in_channels, block_features, num_classes=10, headless=False):
        super().__init__()
        block_features = [block_features[0]] + block_features + ([num_classes] if headless else [])
        self.expand = nn.Sequential(
            nn.Conv2d(in_channels, block_features[0], kernel_size=1, stride=1, bias=False),
            nn.BatchNorm2d(block_features[0]),
        )
        self.res_blocks = nn.ModuleList([
            ResBlock(block_features[i], block_features[i + 1])
            for i in range(len(block_features) - 1)
        ])
        self.linear_head = None if headless else nn.Linear(block_features[-1], num_classes)

    def forward(self, x):
        x = self.expand(x)
        for res_block in self.res_blocks:
            x = res_block(x)
        if self.linear_head is not None:
            x = F.avg_pool2d(x, x.shape[-1])  # completely reduce spatial dimension
            x = self.linear_head(x.reshape(x.shape[0], -1))
        return x


def resnet18(in_channels, num_classes):
    block_features = [64] * 2 + [128] * 2 + [256] * 2 + [512] * 2
    return ResNet(in_channels, block_features, num_classes)


def resnet34(in_channels, num_classes):
    block_features = [64] * 3 + [128] * 4 + [256] * 6 + [512] * 3
    return ResNet(in_channels, block_features, num_classes)


class Unet(nn.Module):
    def __init__(self, in_channels, down_features, num_classes, pooling=False):
        super().__init__()
        self.expand = conv_block(in_channels, down_features[0])

        self.pooling = pooling

        down_stride = 1 if pooling else 2
        self.downs = nn.ModuleList([
            conv_block(ins, outs, stride=down_stride) for ins, outs in zip(down_features, down_features[1:])])

        up_features = down_features[::-1]
        self.ups = nn.ModuleList([
            conv_block(ins + outs, outs) for ins, outs in zip(up_features, up_features[1:])])

        self.final_conv = nn.Conv2d(down_features[0], num_classes, kernel_size=1)

        self.upsample = nn.Upsample(scale_factor=2, mode='bilinear', align_corners=False)

    def forward(self, x):
        x = self.expand(x)

        x_skips = []

        for down in self.downs:
            x_skips.append(x)
            x = down(x)
            if self.pooling:
                x = F.max_pool2d(x, 2)

        for up, x_skip in zip(self.ups, reversed(x_skips)):
            x = torch.cat([self.upsample(x), x_skip], dim=1)
            x = up(x)

        x = self.final_conv(x)

        return x


class LinearModel(nn.Module):
    # 定义神经网络
    def __init__(self, n_feature=192, h_dim=3 * 32, n_output=10):
        # 初始化数组，参数分别是初始化信息，特征数，隐藏单元数，输出单元数
        super(LinearModel, self).__init__()
        self.fc1 = nn.Linear(n_feature, h_dim)  # 第一个全连接层
        self.fc2 = nn.Linear(h_dim, n_output)  # output

    # 设置隐藏层到输出层的函数

    def forward(self, x):
        # 定义向前传播函数
        x = F.relu(self.fc1(x))
        return self.fc2(x)


class My_subset(Dataset):
    r"""
    Subset of a dataset at specified indices.

    Arguments:
        dataset (Dataset): The whole Dataset
        indices (sequence): Indices in the whole set selected for subset
        labels(sequence) : targets as required for the indices. will be the same length as indices
    """

    def __init__(self, dataset, indices):
        self.dataset = dataset
        self.indices = indices
        self.data, self.targets = self.get_image_label()

    def __getitem__(self, idx):
        image, label = self.dataset[self.indices[idx]]
        return (image, label)

    def __len__(self):
        return len(self.indices)

    def get_image_label(self, ):
        if args.dataset == "MNIST":
            temp_img = torch.empty(0, 1, 28, 28).float().to(args.device)
            temp_label = torch.empty(0).long().to(args.device)
            for id in self.indices:
                image, label = self.dataset[id]
                image, label = image.reshape(1, 1, 28, 28).to(args.device), torch.tensor([label]).long().to(args.device)
                # print(image)
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)
        elif args.dataset == "CIFAR10":
            temp_img = torch.empty(0, 3, 32, 32).float().to(args.device)
            temp_label = torch.empty(0).long().to(args.device)
            for id in self.indices:
                image, label = self.dataset[id]
                image, label = image.to(args.device).reshape(1, 3, 32, 32), torch.tensor([label]).long().to(args.device)
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)

        print(temp_label.shape, temp_img.shape)
        d = Data.TensorDataset(temp_img, temp_label)
        return temp_img, temp_label


class DatasetSplit(Dataset):
    def __init__(self, dataset, idxs, args):
        self.index = 0
        self.dataset = dataset
        #         self.idxs = list(idxs)
        #         self.idxs = random.sample(list(idxs), int(len(idxs)*sampling))
        if args.sampling == 1:
            self.idxs = list(idxs)
        else:
            self.idxs = np.random.choice(list(idxs), size=int(len(idxs) * args.sampling), replace=True)
            # self.idxs = random.sample(list(idxs), int(len(idxs) * sampling)) # without replacement
            # random.choice is with replacement
        # print('datasplite' , idxs, len(dataset))

        self.data, self.targets = self.get_image_label()

    def __len__(self):
        return len(self.idxs)

    def __getitem__(self, item):
        image, label = self.dataset[self.idxs[item]]
        # print("item", item, self.index, self.idxs[item],label)
        self.index += 1
        # print("self.idxs", self.idxs)
        return image, label

    def get_image_label(self, ):
        if args.dataset == "MNIST":
            temp_img = torch.empty(0, 1, 28, 28).float().to(args.device)
            temp_label = torch.empty(0).long().to(args.device)
            for id in self.idxs:
                image, label = self.dataset[id]
                image, label = image.reshape(1, 1, 28, 28).to(args.device), torch.tensor([label]).long().to(args.device)
                # print(image)
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)
        elif args.dataset == "CIFAR10":
            temp_img = torch.empty(0, 3, 32, 32).float().to(args.device)
            temp_label = torch.empty(0).long().to(args.device)
            for id in self.idxs:
                image, label = self.dataset[id]
                image, label = image.to(args.device).reshape(1, 3, 32, 32), torch.tensor([label]).long().to(args.device)
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)

        print(temp_label.shape, temp_img.shape)
        d = Data.TensorDataset(temp_img, temp_label)
        return temp_img, temp_label


class AdaHessian(torch.optim.Optimizer):
    """
    Implements the AdaHessian algorithm from "ADAHESSIAN: An Adaptive Second OrderOptimizer for Machine Learning"

    Arguments:
        params (iterable) -- iterable of parameters to optimize or dicts defining parameter groups
        lr (float, optional) -- learning rate (default: 0.1)
        betas ((float, float), optional) -- coefficients used for computing running averages of gradient and the squared hessian trace (default: (0.9, 0.999))
        eps (float, optional) -- term added to the denominator to improve numerical stability (default: 1e-8)
        weight_decay (float, optional) -- weight decay (L2 penalty) (default: 0.0)
        hessian_power (float, optional) -- exponent of the hessian trace (default: 1.0)
        update_each (int, optional) -- compute the hessian trace approximation only after *this* number of steps (to save time) (default: 1)
        n_samples (int, optional) -- how many times to sample `z` for the approximation of the hessian trace (default: 1)
    """

    def __init__(self, params, lr=0.1, betas=(0.9, 0.999), eps=1e-8, weight_decay=0.0,
                 hessian_power=1.0, update_each=1, n_samples=1, average_conv_kernel=False):
        if not 0.0 <= lr:
            raise ValueError(f"Invalid learning rate: {lr}")
        if not 0.0 <= eps:
            raise ValueError(f"Invalid epsilon value: {eps}")
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError(f"Invalid beta parameter at index 0: {betas[0]}")
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError(f"Invalid beta parameter at index 1: {betas[1]}")
        if not 0.0 <= hessian_power <= 1.0:
            raise ValueError(f"Invalid Hessian power value: {hessian_power}")

        self.n_samples = n_samples
        self.update_each = update_each
        self.average_conv_kernel = average_conv_kernel

        # use a separate generator that deterministically generates the same `z`s across all GPUs in case of distributed training
        self.generator = torch.Generator().manual_seed(2147483647)

        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay, hessian_power=hessian_power)
        super(AdaHessian, self).__init__(params, defaults)

        for p in self.get_params():
            p.requires_grad = True
            p.hess = 0.0
            self.state[p]["hessian step"] = 0

    def get_params(self):
        """
        Gets all parameters in all param_groups with gradients
        """

        return (p for group in self.param_groups for p in group['params'] if p.requires_grad)

    def zero_hessian(self):
        """
        Zeros out the accumalated hessian traces.
        """

        for p in self.get_params():
            if not isinstance(p.hess, float) and self.state[p]["hessian step"] % self.update_each == 0:
                p.hess.zero_()

    @torch.no_grad()
    def set_hessian(self):
        """
        Computes the Hutchinson approximation of the hessian trace and accumulates it for each trainable parameter.
        """

        params = []
        for p in filter(lambda p: p.grad is not None, self.get_params()):
            if self.state[p]["hessian step"] % self.update_each == 0:  # compute the trace only each `update_each` step
                params.append(p)
            self.state[p]["hessian step"] += 1

        if len(params) == 0:
            return

        if self.generator.device != params[0].device:  # hackish way of casting the generator to the right device
            self.generator = torch.Generator(params[0].device).manual_seed(2147483647)

        # for p in params:
        #     # p.grad.requires_grad=True
        #     print(p.shape)
        #     print(p.grad.shape)
        grads = [p.grad for p in params]
        # grads.requires_grad = True
        # print("grads", grads)

        for i in range(self.n_samples):
            zs = [torch.randint(0, 2, p.size(), generator=self.generator, device=p.device) * 2.0 - 1.0 for p in params]  # Rademacher distribution {-1.0, 1.0}

            h_zs = torch.autograd.grad(grads, params, grad_outputs=zs, only_inputs=True, retain_graph=i < self.n_samples - 1)
            for h_z, z, p in zip(h_zs, zs, params):
                # print(h_z, z)
                p.hess += h_z * z / self.n_samples  # approximate the expected values of z*(H@z)
                # print("p.hess", p.hess.shape)

    @torch.no_grad()
    def step(self, closure=None):
        """
        Performs a single optimization step.
        Arguments:
            closure (callable, optional) -- a closure that reevaluates the model and returns the loss (default: None)
        """

        loss = None
        if closure is not None:
            loss = closure()

        self.zero_hessian()
        self.set_hessian()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None or p.hess is None:
                    continue

                if self.average_conv_kernel and p.dim() == 4:
                    p.hess = torch.abs(p.hess).mean(dim=[2, 3], keepdim=True).expand_as(p.hess).clone()

                # Perform correct stepweight decay as in AdamW
                p.mul_(1 - group['lr'] * group['weight_decay'])

                state = self.state[p]

                # State initialization
                if len(state) == 1:
                    state['step'] = 0
                    state['exp_avg'] = torch.zeros_like(p.data)  # Exponential moving average of gradient values
                    state['exp_hessian_diag_sq'] = torch.zeros_like(p.data)  # Exponential moving average of Hessian diagonal square values

                exp_avg, exp_hessian_diag_sq = state['exp_avg'], state['exp_hessian_diag_sq']
                beta1, beta2 = group['betas']
                state['step'] += 1

                # Decay the first and second moment running average coefficient
                exp_avg.mul_(beta1).add_(p.grad, alpha=1 - beta1)
                exp_hessian_diag_sq.mul_(beta2).addcmul_(p.hess, p.hess, value=1 - beta2)

                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                k = group['hessian_power']
                denom = (exp_hessian_diag_sq / bias_correction2).pow_(k / 2).add_(group['eps'])

                # make update
                step_size = group['lr'] / bias_correction1
                #p.addcdiv_(exp_avg, denom, value=-step_size)
                p = p.addcdiv_(exp_avg, denom, value=step_size)

        return self.get_params()


    @staticmethod
    @torch.no_grad()
    def hessian_unl_update(p, hess, args, i):
        average_conv_kernel = False
        weight_decay = 0.0
        betas = (0.9, 0.999)
        hessian_power = 1.0
        eps = args.lr # 1e-8

        if average_conv_kernel and p.dim() == 4:
            hess = torch.abs(hess).mean(dim=[2, 3], keepdim=True).expand_as(hess).clone()

        # Perform correct stepweight decay as in AdamW
        # p = p.mul_(1 - args.lr * weight_decay)

        state = {}
        state["hessian"] = 1

        # State initialization
        if len(state) == 1:
            state['step'] = 0
            state['exp_avg'] = torch.zeros_like(p.data)  # Exponential moving average of gradient values
            state['exp_hessian_diag_sq'] = torch.zeros_like(
                p.data)  # Exponential moving average of Hessian diagonal square values

        exp_avg, exp_hessian_diag_sq = state['exp_avg'], state['exp_hessian_diag_sq']
        beta1, beta2 = betas
        state['step'] = i

        # Decay the first and second moment running average coefficient

        exp_avg.mul_(beta1).add_(p.grad, alpha=1 - beta1)
        #exp_hessian_diag_sq.mul_(beta2).addcmul_(p_hs.hess, p_hs.hess, value=1 - beta2)
        exp_hessian_diag_sq.mul_(beta2).addcmul_(hess, hess, value=1 - beta2)

        bias_correction1 = 1 #- beta1 ** state['step']
        bias_correction2 = 1 #- beta2 ** state['step']

        k = hessian_power
        denom = (exp_hessian_diag_sq / bias_correction2).pow_(k / 2).add_(eps)

        # make update
        step_size = args.lr / bias_correction1
        # p.addcdiv_(exp_avg, denom, value=-step_size)
        p = p.addcdiv_(exp_avg, denom, value=step_size * 0.1)
        #p_hs.data = p_hs.data + args.lr * p_hs.grad.data * 10
        return exp_avg, denom, step_size



def scoring_function(matrix):
    # This is a simple scoring function that returns the matrix itself as scores.
    # You can replace it with your own scoring function if needed.
    return matrix

def dp_sampling(matrix, epsilon, sample_size, replacement):
    scores = scoring_function(matrix)
    sensitivity = 1.0  # The sensitivity of our scoring function is 1

    # Calculate probabilities using the exponential mechanism
    probabilities = np.exp(epsilon * scores / (2 * sensitivity))
    probabilities /= probabilities.sum()

    # Flatten the matrix and probabilities for sampling
    flat_matrix = matrix.flatten()
    flat_probabilities = probabilities.flatten()

    # Sample elements without replacement
    sampled_indices = np.random.choice(
        np.arange(len(flat_matrix)),
        size=sample_size,
        replace=replacement,
        p=flat_probabilities
    )

    # Create the output matrix with 0s
    output_matrix = np.zeros_like(matrix)

    # Set the sampled elements to their original values
    np.put(output_matrix, sampled_indices, flat_matrix[sampled_indices])

    return output_matrix
# matrix = torch.tensor([[2, 2, 2, 2], [2, 2, 2, 0]], dtype=torch.float32)
# epsilon = 1.0
# sample_size = 3
#
# sampled_matrix = dp_sampling(matrix, epsilon, sample_size)
# print(sampled_matrix)

class PoisonedDataset(Dataset):

    def __init__(self, dataset, base_label, trigger_label, poison_samples, mode="train", device=torch.device("cuda"),
                 dataname="MNIST", args =None, add_backdoor=1, dp_sample=0):
        # self.class_num = len(dataset.classes)
        # self.classes = dataset.classes
        # self.class_to_idx = dataset.class_to_idx
        self.device = device
        self.dataname = dataname
        self.ori_dataset = dataset
        self.add_backdoor = add_backdoor
        self.dp_sample = dp_sample
        self.args = args
        self.data, self.targets = self.add_trigger(self.reshape(dataset, dataname), dataset.targets, base_label,
                                                   trigger_label, poison_samples, mode)
        self.channels, self.width, self.height = self.__shape_info__()
        # self.data_test, self.targets_test = self.add_trigger_test(self.reshape(dataset.data, dataname), dataset.targets, base_label, trigger_label, portion, mode)

    def __getitem__(self, item):
        img = self.data[item]
        label_idx = self.targets[item]

        label = np.zeros(10)
        label[label_idx] = 1  # 把num型的label变成10维列表。
        label = torch.Tensor(label)

        img = img.to(self.device)
        label = label.to(self.device)

        return img, label

    def __len__(self):
        return len(self.data)

    def __shape_info__(self):
        return self.data.shape[1:]

    def reshape(self, dataset, dataname="MNIST"):
        if dataname == "MNIST":
            temp_img = dataset.data.reshape(len(dataset.data), 1, 28, 28).float()
        elif dataname == "CIFAR10":
            temp_img = torch.empty(0, 3, 32, 32).float().cuda()
            temp_label = torch.empty(0).long().cuda()
            for id in range(len(dataset)):
                image, label = dataset[id]
                image, label = image.cuda().reshape(1, 3, 32, 32), torch.tensor([label]).long().cuda()
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)
                # print(id)

        # x = torch.Tensor(image.cuda())
        # x = torch.tensor(image)
        # # print(x)

        return np.array(temp_img.to("cpu"))

    def norm(self, data):
        offset = np.mean(data, 0)
        scale = np.std(data, 0).clip(min=1)
        return (data - offset) / scale

    def add_trigger(self, data, targets, base_label, trigger_label, poison_samples, mode):
        print("## generate——test " + mode + " Bad Imgs")
        new_data = copy.deepcopy(data)
        new_targets = []
        new_data_re = []

        # total_poison_num = int(len(new_data) * portion/10)
        _, width, height = data.shape[1:]
        for i in range(len(data)):
            if targets[i] == base_label:
                new_targets.append(trigger_label)
                if trigger_label != base_label:
                    if self.add_backdoor == 1:
                        new_data[i, :, width - 3, height - 3] = 255
                        new_data[i, :, width - 3, height - 4] = 255
                        new_data[i, :, width - 4, height - 3] = 255
                        new_data[i, :, width - 4, height - 4] = 255
                    # new_data[i, :, width - 23, height - 21] = 254
                    # new_data[i, :, width - 23, height - 22] = 254
                # new_data[i, :, width - 22, height - 21] = 254
                # new_data[i, :, width - 24, height - 21] = 254
                new_data[i] = new_data[i] / 255

                if self.dp_sample == 1:
                    replacement = False
                    sampled_matrix = dp_sampling(new_data[i], args.epsilon, args.dp_sampling_size, replacement)
                    new_data_re.append(sampled_matrix)
                elif self.dp_sample==2:
                    replacement = True
                    sampled_matrix = dp_sampling(new_data[i], args.epsilon, args.dp_sampling_size, replacement)
                    new_data_re.append(sampled_matrix)
                else:
                    new_data_re.append(new_data[i])
                # print("new_data[i]",new_data[i])
                poison_samples = poison_samples - 1
                if poison_samples <= 0:
                    break
                # x=torch.tensor(new_data[i])
                # x_cpu = x.cpu().data
                # x_cpu = x_cpu.clamp(0, 1)
                # x_cpu = x_cpu.view(1, 1, 28, 28)
                # grid = torchvision.utils.make_grid(x_cpu, nrow=1, cmap="gray")
                # plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
                # plt.show()

        return torch.Tensor(new_data_re), torch.Tensor(new_targets).long()


def args_parser():
    parser = argparse.ArgumentParser(description='Process some integers.')
    parser.add_argument('--dataset', choices=['MNIST', 'CIFAR10'], default='MNIST')
    parser.add_argument('--cuda', action='store_true')
    parser.add_argument('--num_epochs', type=int, default=10, help='Number of training epochs for VIBI.')
    parser.add_argument('--explainer_type', choices=['Unet', 'ResNet_2x', 'ResNet_4x', 'ResNet_8x'],
                        default='ResNet_4x')
    parser.add_argument('--xpl_channels', type=int, choices=[1, 3], default=1)
    parser.add_argument('--k', type=int, default=12, help='Number of chunks.')
    parser.add_argument('--beta', type=float, default=0, help='beta in objective J = I(y,t) - beta * I(x,t).')
    parser.add_argument('--unlearning_ratio', type=float, default=0.1)
    parser.add_argument('--num_samples', type=int, default=4,
                        help='Number of samples used for estimating expectation over p(t|x).')
    parser.add_argument('--resume_training', action='store_true')
    parser.add_argument('--save_best', action='store_true',
                        help='Save only the best models (measured in valid accuracy).')
    parser.add_argument('--save_images_every_epoch', action='store_true', help='Save explanation images every epoch.')
    parser.add_argument('--jump_start', action='store_true', default=False)
    args = parser.parse_args()
    return args


# train_loader_full = DataLoader(train_set_no_aug, batch_size=200, shuffle=True, num_workers=1)

# train_loader_full = DataLoader(train_set_no_aug, batch_size=200, shuffle=True, num_workers=1)


def show_cifar(x):
    # print(x)
    x = x.cpu().data
    x = x.clamp(0, 1)
    if args.dataset == "MNIST":
        x = x.view(x.size(0), 1, 28, 28)
    elif args.dataset == "CIFAR10":
        x = x.view(1, 3, 32, 32)
    print(x)
    grid = torchvision.utils.make_grid(x, nrow=1, cmap="gray")
    plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
    plt.show()

def create_backdoor_train_dataset(dataname, train_data, base_label, trigger_label, poison_samples, batch_size, args , add_backdoor, dp_sample):
    train_data = PoisonedDataset(train_data, base_label, trigger_label, poison_samples=poison_samples, mode="train",
                                 device=args.device, dataname=dataname, args=args, add_backdoor=add_backdoor, dp_sample=dp_sample)
    b = Data.TensorDataset(train_data.data, train_data.targets)
    # x = test_data_tri.data_test[0]
    x = torch.tensor(train_data.data[0])
    # print(x)
    x = x.cpu().data
    x = x.clamp(0, 1)
    if args.dataset == "MNIST":
        x = x.view(x.size(0), 1, 28, 28)
    elif args.dataset == "CIFAR10":
        x = x.view(1, 3, 32, 32)
    print(x)
    grid = torchvision.utils.make_grid(x, nrow=1, cmap="gray")
    plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
    plt.show()
    return train_data.data, train_data.targets


"""
                # x=torch.tensor(new_data[i])
                # x_cpu = x.cpu().data
                # x_cpu = x_cpu.clamp(0, 1)
                # x_cpu = x_cpu.view(1, 3, 32, 32)
                # grid = torchvision.utils.make_grid(x_cpu, nrow=1, cmap="gray")
                # plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
                # plt.show()
"""


def create_backdoor_test_dataset(dataname, test_data, base_label, trigger_label, poison_samples, batch_size, device):
    test_data_tri = PoisonedDataset(test_data, base_label, trigger_label, poison_samples=poison_samples, mode="test",
                                    device=device, dataname=dataname)
    b = Data.TensorDataset(test_data_tri.data, test_data_tri.targets)
    # x = test_data_tri.data_test[0]
    x = torch.tensor(test_data_tri.data[0])
    # print(x)
    x = x.cpu().data
    x = x.clamp(0, 1)
    if args.dataset == "MNIST":
        x = x.view(x.size(0), 1, 28, 28)
    elif args.dataset == "CIFAR10":
        x = x.view(1, 3, 32, 32)
    grid = torchvision.utils.make_grid(x, nrow=1, cmap="gray")
    plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
    plt.show()
    return b


@torch.no_grad()
def test_accuracy(model, data_loader, args, name='test'):
    num_total = 0
    num_correct = 0
    model.eval()
    for x, y in data_loader:
        x, y = x.to(args.device), y.to(args.device)
        # if args.dataset == 'MNIST':
        #     x = x.view(x.size(0), -1)
        out = model(x, mode='test')
        if y.ndim == 2:
            y = y.argmax(dim=1)
        num_correct += (out.argmax(dim=1) == y).sum().item()
        num_total += len(x)
    acc = num_correct / num_total
    acc = round(acc, 5)
    print(f'{name} accuracy: {acc:.4f}')
    return acc



@torch.no_grad()
def test_category_acc(model, data_loader, args):

    model.eval()
    # Initialize counters
    correct_by_category = [0 for _ in range(10)]
    total_by_category = [0 for _ in range(10)]

    with torch.no_grad():
        for images, labels in data_loader:
            images, labels = images.to(args.device), labels.to(args.device)
            # if args.dataset == 'MNIST':
            #     images = images.view(images.size(0), -1)
            outputs = model(images, mode='test')
            _, predicted = torch.max(outputs.data, 1)

            for i in range(len(labels)):
                true_label = labels[i].item()
                predicted_label = predicted[i].item()

                if true_label == predicted_label:
                    correct_by_category[true_label] += 1
                total_by_category[true_label] += 1

    accuracy_by_category = [correct / total for correct, total in zip(correct_by_category, total_by_category)]

    for i, accuracy in enumerate(accuracy_by_category):
        print(f"Category {i}: {accuracy:.2%}")

def num_params(model):
    return sum([p.numel() for p in model.parameters() if p.requires_grad])


def sample_gumbel(size):
    return -torch.log(-torch.log(torch.rand(size)))


def gumbel_reparametrize(log_p, temp, num_samples):
    assert log_p.ndim == 2
    B, C = log_p.shape  # (B, C)
    shape = (B, num_samples, C)
    g = sample_gumbel(shape).to(log_p.device)  # (B, N, C)
    return F.softmax((log_p.unsqueeze(1) + g) / temp, dim=-1)  # (B, N, C)


# this is only a, at most k-hot relaxation
def k_hot_relaxed(log_p, k, temp, num_samples):
    assert log_p.ndim == 2
    B, C = log_p.shape  # (B, C)
    shape = (k, B, C)
    k_log_p = log_p.unsqueeze(0).expand(shape).reshape((k * B, C))  # (k* B, C)
    k_hot = gumbel_reparametrize(k_log_p, temp, num_samples)  # (k* B, N, C)
    k_hot = k_hot.reshape((k, B, num_samples, C))  # (k, B, N, C)
    k_hot, _ = k_hot.max(dim=0)  # (B, N, C)
    return k_hot  # (B, N, C)


# needed for when labels are not one-hot
def soft_cross_entropy_loss(logits, y):
    return -(y * F.log_softmax(logits, dim=-1)).sum(dim=1).mean()


def KL_between_normals(q_distr, p_distr):
    mu_q, sigma_q = q_distr
    mu_p, sigma_p = p_distr
    k = mu_q.size(1)

    mu_diff = mu_p - mu_q
    mu_diff_sq = torch.mul(mu_diff, mu_diff)
    logdet_sigma_q = torch.sum(2 * torch.log(torch.clamp(sigma_q, min=1e-8)), dim=1)
    logdet_sigma_p = torch.sum(2 * torch.log(torch.clamp(sigma_p, min=1e-8)), dim=1)

    fs = torch.sum(torch.div(sigma_q ** 2, sigma_p ** 2), dim=1) + torch.sum(torch.div(mu_diff_sq, sigma_p ** 2), dim=1)
    two_kl = fs - k + logdet_sigma_p - logdet_sigma_q
    return two_kl * 0.5


def KL_between_q_p(q_distr, p_distr):
    return 1


class Mine1(nn.Module):

    def __init__(self, noise_size=3 * 49, sample_size=28*28, output_size=1, hidden_size=128):
        super(Mine1, self).__init__()
        self.fc1_noise = nn.Linear(noise_size, hidden_size, bias=False)
        self.fc1_sample = nn.Linear(sample_size, hidden_size, bias=False)
        self.fc1_bias = nn.Parameter(torch.zeros(hidden_size))
        self.fc2 = nn.Linear(hidden_size, hidden_size)
        self.fc3 = nn.Linear(hidden_size, output_size)

        self.ma_et = None

        for m in self.modules():
            if isinstance(m, nn.Linear):
                nn.init.kaiming_normal_(m.weight)
                if m.bias is not None:
                    nn.init.constant_(m.bias, 0.0)

    def forward(self, noise, sample):
        x_noise = self.fc1_noise(noise)
        x_sample = self.fc1_sample(sample)
        x = F.leaky_relu(x_noise + x_sample + self.fc1_bias, negative_slope=2e-1)
        x = F.leaky_relu(self.fc2(x), negative_slope=2e-1)
        x = F.leaky_relu(self.fc3(x), negative_slope=2e-1)
        return x


class MINE(nn.Module):
    def __init__(self, output_size=49, input_size=28*28, hidden_size=1280):
        super(MINE, self).__init__()
        self.fc1 = nn.Linear(input_size + output_size, hidden_size)
        self.fc2 = nn.Linear(hidden_size, 1)

    def forward(self, x, y):
        x = x.view(x.shape[0], -1)
        y = y.view(y.shape[0], -1)
        xy = torch.cat([x, y], dim=1)
        h = torch.relu(self.fc1(xy))
        return self.fc2(h)

class VIBI(nn.Module):
    def __init__(self, explainer, approximator, forgetter, k=4, num_samples=4, temp=1):
        super().__init__()

        self.explainer = explainer
        self.approximator = approximator
        self.forgetter = forgetter
        # self.fc3 = nn.Linear(49, 400)
        # self.fc4 = nn.Linear(400, 784)
        self.k = k
        self.temp = temp
        self.num_samples = num_samples

        self.warmup = False

    def explain(self, x, mode='topk', num_samples=None):
        """Returns the relevance scores
        """
        double_logits_z = self.explainer(x)  # (B, C, h, w)
        if mode == 'distribution':  # return the distribution over explanation
            B, double_dimZ = double_logits_z.shape
            dimZ = int(double_dimZ / 2)
            mu = double_logits_z[:, :dimZ].cuda()
            logvar = torch.log(torch.nn.functional.softplus(double_logits_z[:, dimZ:]).pow(2)).cuda()
            logits_z = self.reparametrize(mu, logvar)
            return logits_z, mu, logvar
        elif mode == 'test':  # return top k pixels from input
            B, double_dimZ = double_logits_z.shape
            dimZ = int(double_dimZ / 2)
            mu = double_logits_z[:, :dimZ].cuda()
            logvar = torch.log(torch.nn.functional.softplus(double_logits_z[:, dimZ:]).pow(2)).cuda()
            logits_z = self.reparametrize(mu, logvar)
            return logits_z

    def forward(self, x, mode='topk'):
        B = x.size(0)
        #         print("B, C, H, W", B, C, H, W)
        if mode == 'distribution':
            logits_z, mu, logvar = self.explain(x, mode='distribution')  # (B, C, H, W), (B, C* h* w)
            logits_y = self.approximator(logits_z)  # (B , 10)
            logits_y = logits_y.reshape((B, 10))  # (B,   10)
            return logits_z, logits_y, mu, logvar
        elif mode == 'forgetting':
            logits_z, mu, logvar = self.explain(x, mode='distribution')  # (B, C, H, W), (B, C* h* w)
            #print("logits_z, mu, logvar", logits_z, mu, logvar)
            logits_y = self.approximator(logits_z)  # (B , 10)
            logits_y = logits_y.reshape((B, 10))  # (B,   10)
            x_hat = self.forget(logits_z)
            return logits_z, logits_y, x_hat, mu, logvar
        elif mode == 'cifar_forgetting':
            logits_z, mu, logvar = self.explain(x, mode='distribution')  # (B, C, H, W), (B, C* h* w)
            #print("logits_z, mu, logvar", logits_z, mu, logvar)
            # B, dimZ = logits_z.shape
            # logits_z = logits_z.reshape((B,8,8,8))
            logits_y = self.approximator(logits_z)  # (B , 10)
            logits_y = logits_y.reshape((B, 10))  # (B,   10)
            x_hat = self.cifar_forget(logits_z)
            return logits_z, logits_y, x_hat, mu, logvar
        elif mode == 'cifar_test':
            logits_z = self.explain(x, mode='test')  # (B, C, H, W)
            # B, dimZ = logits_z.shape
            # logits_z = logits_z.reshape((B,8,8,8))
            logits_y = self.approximator(logits_z)
            return logits_y
        elif mode == 'test':
            logits_z = self.explain(x, mode=mode)  # (B, C, H, W)
            logits_y = self.approximator(logits_z)
            return logits_y
        elif mode == 'forgetting_from_Z':
            #logits_z, mu, logvar = self.explain(x, mode='distribution')  # (B, C, H, W), (B, C* h* w)
            logits_z = x
            logits_y = self.approximator(logits_z)  # (B , 10)
            logits_y = logits_y.reshape((B, 10))  # (B,   10)
            x_hat = self.forget(logits_z)
            return logits_z, logits_y, x_hat #, mu, logvar

    def forget(self, logits_z):
        output_x = self.forgetter(logits_z)
        return torch.sigmoid(output_x)

    def reparametrize(self, mu, logvar):
        std = logvar.mul(0.5).exp_()
        if torch.cuda.is_available():
            eps = torch.cuda.FloatTensor(std.size()).normal_()
        else:
            eps = torch.FloatTensor(std.size()).normal_()
        eps = Variable(eps)
        return eps.mul(std).add_(mu)


def init_vibi(dataset):
    k = args.k
    beta = args.beta
    num_samples = args.num_samples
    xpl_channels = args.xpl_channels
    explainer_type = args.explainer_type

    if dataset == 'MNIST':
        approximator = LinearModel(n_feature=3 * 7 * 7)
        explainer = resnet18(1, 3 * 7 * 7 * 2)  # resnet18(1, 49*2)
        forgetter = LinearModel(n_feature=3 * 7 * 7, n_output= 28 * 28)
        lr = args.lr

    elif dataset == 'CIFAR10':
        approximator = LinearModel(n_feature=3 * 7 * 7)
        explainer = resnet18(3, 3 * 7 * 7 * 2)  # resnet18(1, 49*2)
        forgetter = LinearModel(n_feature=3 * 7 * 7, n_output=3 * 32 * 32)
        lr = args.lr

    elif dataset == 'CIFAR100':
        approximator = LinearModel(n_feature=8 * 8 * 8, n_output=100)
        explainer = resnet18(3, 8 * 8 * 8 * 2)  # resnet18(1, 49*2)
        forgetter = LinearModel(n_feature=8 * 8 * 8, n_output=3 * 32 * 32)
        lr = 3e-4

    vibi = VIBI(explainer, approximator, forgetter, k=k, num_samples=args.num_samples)
    vibi.to(args.device)
    return vibi, lr

def test_grad(model, x, y, loss_fn, optimizer):
    logits_z, logits_y, x_hat, mu, logvar = model(x.detach(), mode='forgetting')  # (B, C* h* w), (B, N, 10)
    H_p_q = loss_fn(logits_y, y)
    KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
    KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
    KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()

    x_hat = x_hat.view(x_hat.size(0), -1)
    x = x.view(x.size(0), -1)
    # x = torch.sigmoid(torch.relu(x))
    BCE = reconstruction_function(x_hat, x)  # mse loss
    loss1 = args.beta * KLD_mean
    loss2 = H_p_q
    optimizer.zero_grad()
    print("loss2.grad 1", loss2.grad)
    loss2.backward()

    print("loss2.grad2", loss2.grad)
    H_p_q.detach()
    optimizer.zero_grad()



def learning_train(dataset, model, loss_fn, reconstruction_function, args, epoch, mu_list,
                   sigma_list, train_loader, learn_model_type):
    logs = defaultdict(list)
    optimizer = torch.optim.Adam(model.parameters(), lr=args.lr)

    for step, (x, y) in enumerate(dataset):
        x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
        # x = x.view(x.size(0), -1)
        # print(x)
        # break

        #test_grad(model, x, y, loss_fn, optimizer)


        logits_z, logits_y, x_hat, mu, logvar = model(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
        H_p_q = loss_fn(logits_y, y)
        KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
        KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
        KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()


        x_hat = x_hat.view(x_hat.size(0), -1)
        x = x.view(x.size(0), -1)
        # x = torch.sigmoid(torch.relu(x))
        BCE = reconstruction_function(x_hat, x)  # mse loss

        if learn_model_type == 'vib':
            loss = args.beta * KLD_mean + H_p_q  # + BCE / (args.batch_size * 28 * 28)
        elif learn_model_type == 'nips':
            loss = H_p_q

        optimizer.zero_grad()
        loss.backward()
        #torch.nn.utils.clip_grad_norm_(model.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
        torch.nn.utils.clip_grad_norm_(model.parameters(), 1, norm_type=2.0, error_if_nonfinite=False)
        optimizer.step()

        # B, Z_size = logits_z.shape
        # mi = calculate_MI(x.detach(), logits_z.detach(), Z_size, M, M_opt, args, ma_rate=0.001)

        acc = (logits_y.argmax(dim=1) == y).float().mean().item()
        sigma = torch.sqrt_(torch.exp(logvar)).mean().item()
        # JS_p_q = 1 - js_div(logits_y.softmax(dim=1), y.softmax(dim=1)).mean().item()
        metrics = {
            'acc': acc,
            'loss': loss.item(),
            'BCE': BCE.item(),
            'H(p,q)': H_p_q.item(),
            # '1-JS(p,q)': JS_p_q,
            'mu': torch.mean(mu).item(),
            'sigma': sigma,
            'KLD': KLD.item(),
            'KLD_mean': KLD_mean.item(),
            # 'mutual_info':mi,
        }

        for m, v in metrics.items():
            logs[m].append(v)
        if epoch == args.num_epochs - 1:
            mu_list.append(torch.mean(mu).item())
            sigma_list.append(sigma)
        if step % len(train_loader) % 600 == 0:
            print(f'[{epoch}/{0 + args.num_epochs}:{step % len(train_loader):3d}] '
                  + ', '.join([f'{k} {v:.3f}' for k, v in metrics.items()]))
    return model, mu_list, sigma_list


def unlearning_frkl(vibi_f_frkl, optimizer_frkl, vibi, epoch_test_acc, dataloader_erase, dataloader_remain, loss_fn,
                    reconstructor, reconstruction_function, test_loader, train_loader, train_type):
    logs = defaultdict(list)

    acc_test = []
    backdoor_acc_list = []

    print(len(dataloader_erase.dataset))
    train_bs = 0
    temp_acc = []
    temp_back = []
    for epoch in range(args.num_epochs):
        vibi_f_frkl.train()
        step_start = epoch * len(dataloader_erase)
        index = 0

        for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
            x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
            if args.dataset == 'MNIST':
                x = x.view(x.size(0), -1)

            x2, y2 = x2.to(args.device), y2.to(args.device)  # (B, C, H, W), (B, 10)
            if args.dataset == 'MNIST':
                x2 = x2.view(x2.size(0), -1)


            logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')
            logits_z_e2, logits_y_e2, x_hat_e2, mu_e2, logvar_e2 = vibi_f_frkl(x2, mode='forgetting')
            logits_z_f, logits_y_f, x_hat_f, mu_f, logvar_f = vibi(x, mode='forgetting')
            # logits_y_e = torch.softmax(logits_y_e, dim=1)
            logits_z_e_log_softmax = logits_z_e.log_softmax(dim=1)
            p_x_e = x.softmax(dim=1)
            B = x.size(0)

            H_p_q = loss_fn(logits_y_e, y)

            H_p_q2 = loss_fn(logits_y_e2, y2)
            KLD_element2 = mu_e2.pow(2).add_(logvar_e2.exp()).mul_(-1).add_(1).add_(logvar_e2).to(args.device)
            KLD_mean2 = torch.mean(KLD_element2).mul_(-0.5).to(args.device)

            KLD = 0.5 * torch.mean(
                logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()

            KLD_mean = 0.5 * torch.mean(
                logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()

            KL_z_r = (torch.exp(logits_z_e_log_softmax) * logits_z_e_log_softmax).sum(dim=1).mean() + math.log(
                logits_z_e_log_softmax.shape[1])

            # x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)
            # x_hat_e = torch.sigmoid(reconstructor(logits_z_e))
            x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)

            x_hat_f = torch.sigmoid(reconstructor(logits_z_f))
            x_hat_f = x_hat_f.view(x_hat_f.size(0), -1)
            # x = torch.sigmoid(torch.relu(x))
            x = x.view(x.size(0), -1)
            # x = torch.sigmoid(x)
            BCE = reconstruction_function(x_hat_e, x)  # mse loss = - log p = log 1/p
            # BCE = torch.mean(x_hat_e.log_softmax(dim=1))
            e_log_p = torch.exp(BCE / (args.batch_size * 28 * 28))  # = 1/p
            e_log_py = torch.exp(H_p_q)
            log_z = torch.mean(logits_z_e.log_softmax(dim=1))
            log_y = torch.mean(logits_y_e.log_softmax(dim=1))
            kl_loss = nn.KLDivLoss(reduction="batchmean", log_target=True)
            kl_f_e = kl_loss(F.log_softmax(logits_y_e, dim=1), F.log_softmax(logits_y_f, dim=1))
            # loss = args.beta * KLD_mean + H_p_q - BCE / (args.batch_size * 28 * 28) - log_z / e_log_p

            # loss = KLD_mean - BCE + args.unlearn_learning_rate * (
            #             kl_f_e - H_p_q)  # #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2

            #print(KLD_mean.item(), BCE.item(), kl_f_e.item(), H_p_q.item(), log_z.item(), log_y.item(), H_p_q2.item())


            unlearning_item = args.kld_r * KLD_mean.item() - args.unlearn_bce_r * BCE.item() + args.unlearn_ykl_r * kl_f_e.item() -  args.unlearn_learning_rate * H_p_q.item() - args.reverse_rate * (log_z.item() + log_y.item())

            #print(unlearning_item)
            learning_item = args.self_sharing_rate * (args.beta * KLD_mean2.item()+ H_p_q2.item())
            #print(learning_item)


            total = unlearning_item + learning_item # expected to equal to 0
            if unlearning_item <= 0:# have approixmate to the retrained distribution and no need to unlearn
                unl_rate = 0
            else:
                unl_rate = unlearning_item / total

            self_s_rate = 1 - unl_rate


            '''purpose is to make the unlearning item =0, and the learning item =0 '''

            if train_type == 'VIBU':
                loss = args.kld_r * KLD_mean - args.unlearn_bce_r * BCE + args.unlearn_ykl_r * kl_f_e - args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y)
            elif train_type == 'VIBU-SS':
                loss = (args.kld_r * KLD_mean - args.unlearn_bce_r * BCE + args.unlearn_ykl_r * kl_f_e -  args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y) ) * unl_rate + self_s_rate * args.self_sharing_rate * (
                                   args.beta * KLD_mean2 + H_p_q2)  # args.beta * KLD_mean - H_p_q + args.beta * KLD_mean2  + H_p_q2 #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2
            elif train_type == 'NIPSU':
                loss = args.kld_r * KLD_mean + args.unl_r_for_bayesian * (- H_p_q) - args.reverse_rate * (log_z + log_y)


            optimizer_frkl.zero_grad()
            loss.backward()
            torch.nn.utils.clip_grad_norm_(vibi_f_frkl.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
            optimizer_frkl.step()
            acc_back = (logits_y_e.argmax(dim=1) == y).float().mean().item()
            acc = (logits_y_e2.argmax(dim=1) == y2).float().mean().item()
            #test_acc = test_accuracy(vibi_f_frkl, test_loader, args, name='vibi valid top1')
            temp_acc.append(acc)
            temp_back.append(acc_back)
            # JS_p_q = 1 - js_div(logits_y.softmax(dim=1), y.softmax(dim=1)).mean().item()
            metrics = {
                'unlearning_item': unlearning_item,
                'learning_item': learning_item,
                'acc': acc,
                'loss': loss.item(),
                'BCE': BCE.item(),
                'H(p,q)': H_p_q.item(),
                'kl_f_e': kl_f_e.item(),
                'H_p_q2': H_p_q2.item(),
                # '1-JS(p,q)': JS_p_q,
                # 'mu_e': torch.mean(mu_e).item(),
                # 'sigma_e': torch.sqrt_(torch.exp(logvar_e)).mean().item(),
                'KLD': KLD.item(),
                'e_log_p': e_log_p.item(),
                'log_z': log_z.item(),
                'KLD_mean': KLD_mean.item(),
            }

            for m, v in metrics.items():
                logs[m].append(v)
            # if epoch == args.num_epochs - 1:
            #     mu_list.append(torch.mean(mu_e).item())
            #     sigma_list.append(torch.sqrt_(torch.exp(logvar_e)).mean().item())
            if index % len(dataloader_erase) % 600 == 0:
                print(f'[{epoch}/{0 + args.num_epochs}:{index % len(dataloader_erase):3d}] '
                      + ', '.join([f'{k} {v:.3f}' for k, v in metrics.items()]))
            index = index + 1
            train_bs = train_bs + 1
            if acc_back < 0.05:
                break

        vibi_f_frkl.eval()
        valid_acc_old = 0.8
        valid_acc = test_accuracy(vibi_f_frkl, test_loader, args, name='vibi valid top1')
        interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
        logs['val_acc'].extend(interpolate_valid_acc)
        print("test_acc", valid_acc)
        epoch_test_acc.append(valid_acc)
        print("epoch: ", epoch)
        # valid_acc_old = valid_acc
        # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
        print("test_acc", valid_acc)
        acc_test.append(valid_acc)
        backdoor_acc = test_accuracy(vibi_f_frkl, dataloader_erase, args, name='vibi valid top1')
        backdoor_acc_list.append(backdoor_acc)
        print("backdoor_acc", backdoor_acc_list)
        print("acc_test: ", acc_test)
        if backdoor_acc < 0.02:
            print()
            print("end unlearn, train_bs", train_bs)
            break

    print("temp_acc", temp_acc)
    print("temp_back", temp_back)

    return vibi_f_frkl, optimizer_frkl, epoch_test_acc




def unlearning_frkl_compressed(vibi_f_frkl, optimizer_frkl, vibi, epoch_test_acc, dataloader_erase, dataloader_remain, loss_fn,
                    reconstructor, reconstruction_function, test_loader, train_loader, train_type):
    logs = defaultdict(list)

    acc_test = []
    backdoor_acc_list = []

    print(len(dataloader_erase.dataset))
    train_bs = 0
    temp_acc = []
    temp_back = []
    for epoch in range(args.num_epochs):
        vibi_f_frkl.train()
        step_start = epoch * len(dataloader_erase)
        index = 0

        for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
            x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
            # if args.dataset == 'MNIST':
            #     x = x.view(x.size(0), -1)

            x2, y2 = x2.to(args.device), y2.to(args.device)  # (B, C, H, W), (B, 10)
            # if args.dataset == 'MNIST':
            #     x2 = x2.view(x2.size(0), -1)


            #logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')
            #logits_z_e2, logits_y_e2, x_hat_e2, mu_e2, logvar_e2 = vibi_f_frkl(x2, mode='forgetting')
            logits_z_f, logits_y_f, x_hat_f, mu_f, logvar_f = vibi(x, mode='forgetting')
            #logits_z_f2, logits_y_f2, x_hat_f2, mu_f2, logvar_f2 = vibi(x2, mode='forgetting')


            #here, the logvar is simga.pow(2)
            if train_type == 'NIPSU':
                logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')
                KLD_mean = 0.5 * torch.mean(logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()
            else:
                logits_z_e, logits_y_e, x_hat_e  = vibi_f_frkl(logits_z_f, mode='forgetting_from_Z')
            #logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')
            #logits_z_e2, logits_y_e2, x_hat_e2  = vibi_f_frkl(logits_z_f2, mode='forgetting_from_Z')

            #x2 = torch.rand(len(x2), 1,  28, 28).to(args.device)

            logits_z_e2, logits_y_e2, x_hat_e2, mu_e2, logvar_e2  = vibi_f_frkl(x2, mode='forgetting')

            #two distributions, p(Z_e|X_e) and p(Z|X), apart from the q(Z)
            # logits_y_e = torch.softmax(logits_y_e, dim=1)
            logits_z_e_log_softmax = logits_z_e.log_softmax(dim=1)
            p_x_e = x.softmax(dim=1)
            B = x.size(0)

            H_p_q = loss_fn(logits_y_e, y)

            H_p_q2 = loss_fn(logits_y_e2, y2)


            # kl[f||e], where f is original, e is new trained based on remaining dataset
            KLD_mean_z_and_z_e = 0.5 * torch.mean(
                logvar_e2 - logvar_f + (torch.exp(logvar_f) + (mu_f - mu_e2).pow(2)) / torch.exp(logvar_e2) - 1).to(args.device)


            KLD_element_f = mu_f.pow(2).add_(logvar_f.exp()).mul_(-1).add_(1).add_(logvar_f).to(args.device)
            KLD_mean_f = torch.mean(KLD_element_f).mul_(-0.5).to(args.device)


            # KLD_element_e = mu_e.pow(2).add_(logvar_e.exp()).mul_(-1).add_(1).add_(logvar_e).to(args.device)
            # KLD_mean_e = torch.mean(KLD_element_e).mul_(-0.5).to(args.device)


            KLD_element2 = mu_e2.pow(2).add_(logvar_e2.exp()).mul_(-1).add_(1).add_(logvar_e2).to(args.device)
            KLD_mean2 = torch.mean(KLD_element2).mul_(-0.5).to(args.device)

            if KLD_mean_z_and_z_e.item() < KLD_mean_f.item():
                unlearn_rep = 1/(KLD_mean_z_and_z_e+0.001)
            else:
                unlearn_rep = 0*1/(KLD_mean_z_and_z_e+0.001)


            rho = torch.div(torch.mul(logits_z_e2 - mu_e2, logits_z_f - mu_f), torch.mul(logvar_e2, logvar_f) )
            mean_rho = torch.mean(rho)

            mutual_info_ratio = 0.00001
            if mean_rho.pow(2) >=1:
                mean_rho= torch.tensor([0.99])
                mutual_info_ratio=0
            mutual_info_z_and_ze = torch.mean(1/2 * torch.log(1 - mean_rho.pow(2)) ).to(args.device)
            '''
            KLD_element2 = mu_e2.pow(2).add_(logvar_e2.exp()).mul_(-1).add_(1).add_(logvar_e2).to(args.device)
            KLD_mean2 = torch.mean(KLD_element2).mul_(-0.5).to(args.device)

            # kl[e||f], where e is q(Z_e|X_e), if is p(Z|X)
            KLD = 0.5 * torch.mean(
                logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()

            KLD_mean = 0.5 * torch.mean(
                logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()

            KL_z_r = (torch.exp(logits_z_e_log_softmax) * logits_z_e_log_softmax).sum(dim=1).mean() + math.log(
                logits_z_e_log_softmax.shape[1])
            '''

            M = Mine1(noise_size=3 * 49, sample_size=3 * 49)
            M.to(args.device)
            M_opt = torch.optim.Adam(M.parameters(), lr=2e-4)

            B, Z_size = logits_z_e.shape
            for i in range(30):
                mi = calculate_MI(logits_z_e2.detach(), logits_z_e.detach(), Z_size, M, M_opt, args, ma_rate=0.001)


            # x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)
            # x_hat_e = torch.sigmoid(reconstructor(logits_z_e))
            x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)

            x_hat_f = torch.sigmoid(reconstructor(logits_z_f))
            x_hat_f = x_hat_f.view(x_hat_f.size(0), -1)
            # x = torch.sigmoid(torch.relu(x))
            x = x.view(x.size(0), -1)
            # x = torch.sigmoid(x)
            BCE = reconstruction_function(x_hat_e, x)  # mse loss = - log p = log 1/p
            # BCE = torch.mean(x_hat_e.log_softmax(dim=1))
            e_log_p = torch.exp(BCE / (args.batch_size * 28 * 28))  # = 1/p
            e_log_py = torch.exp(H_p_q)
            log_z = torch.mean(logits_z_e.log_softmax(dim=1))
            log_y = torch.mean(logits_y_e.log_softmax(dim=1))
            kl_loss = nn.KLDivLoss(reduction="batchmean", log_target=True)
            kl_f_e = kl_loss(F.log_softmax(logits_y_e, dim=1), F.log_softmax(logits_y_f, dim=1))
            # loss = args.beta * KLD_mean + H_p_q - BCE / (args.batch_size * 28 * 28) - log_z / e_log_p

            # loss = KLD_mean - BCE + args.unlearn_learning_rate * (
            #             kl_f_e - H_p_q)  # #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2

            #print(KLD_mean.item(), BCE.item(), kl_f_e.item(), H_p_q.item(), log_z.item(), log_y.item(), H_p_q2.item())

            #1/KLD_mean_z_and_z_e, KLD_mean_f.item(), 0.0000 * mutual_info_z_and_ze.item() +
            #unlearning_item = args.beta * KLD_mean2.item() + mi -  args.unlearn_learning_rate * H_p_q.item()- args.reverse_rate * (log_z.item() + log_y.item())
            unlearning_item = args.mi_rate * mi - args.unlearn_learning_rate * H_p_q.item()

            #print(unlearning_item)
            learning_item = args.self_sharing_rate * (args.beta * KLD_mean2.item()+ H_p_q2.item() )
            #print(learning_item)

            total = unlearning_item + learning_item + 10 # expected to equal to 0
            if unlearning_item <= - 10:# have approixmate to the retrained distribution and no need to unlearn
                unl_rate = 0.0
            else:
                unl_rate = (unlearning_item + 10) / total

            self_s_rate = 1 - unl_rate


            ''' purpose is to make the unlearning item =0, and the learning item =0 '''

            if train_type == 'VIBU':
                #loss = args.kld_r * KLD_mean - args.unlearn_bce_r * BCE + args.unlearn_ykl_r * kl_f_e - args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y)
                #loss = args.beta * KLD_mean2 + mi - args.unlearn_learning_rate * H_p_q
                loss = args.mi_rate * mi - args.unlearn_learning_rate * H_p_q + 0.1 * args.unlearn_learning_rate * kl_f_e
            elif train_type == 'VIBU-SS':
                # loss = (args.kld_r * KLD_mean - args.unlearn_bce_r * BCE + args.unlearn_ykl_r * kl_f_e -  args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y) ) * unl_rate + self_s_rate * args.self_sharing_rate * (
                #  args.beta * KLD_mean2 +    KLD_mean_f +,   0.0000 * mutual_info_z_and_ze +,            args.beta * KLD_mean2 + H_p_q2)  # args.beta * KLD_mean - H_p_q + args.beta * KLD_mean2  + H_p_q2 #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2

                loss = (args.mi_rate * mi - args.unlearn_learning_rate * H_p_q) * unl_rate + self_s_rate * args.self_sharing_rate * (args.beta * KLD_mean2 + H_p_q2)  # args.beta * KLD_mean - H_p_q + args.beta * KLD_mean2  + H_p_q2 #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2
                #loss = ( - args.unlearn_learning_rate * H_p_q) * unl_rate + self_s_rate * args.self_sharing_rate * (H_p_q2)  # args.beta * KLD_mean - H_p_q + args.beta * KLD_mean2  + H_p_q2 #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2
            elif train_type == 'NIPSU':
                loss = args.beta * KLD_mean*0.0 + args.unl_r_for_bayesian * (- H_p_q)
                #- args.reverse_rate * (log_z + log_y) args.kld_r * KLD_mean + - args.reverse_rate * (log_z + log_y)
                #loss =  KLD_mean_e*10 - args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y)
                #loss = args.kld_r * KLD_mean + args.unl_r_for_bayesian * (- H_p_q) - args.reverse_rate * (log_z + log_y)


            optimizer_frkl.zero_grad()
            loss.backward()
            torch.nn.utils.clip_grad_norm_(vibi_f_frkl.parameters(), 1, norm_type=2.0, error_if_nonfinite=False)
            #torch.nn.utils.clip_grad_norm_(vibi_f_frkl.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
            optimizer_frkl.step()
            acc_back = (logits_y_e.argmax(dim=1) == y).float().mean().item()
            acc = (logits_y_e2.argmax(dim=1) == y2).float().mean().item()
            #test_acc = test_accuracy(vibi_f_frkl, test_loader, args, name='vibi valid top1')
            temp_acc.append(acc)
            temp_back.append(acc_back)
            # JS_p_q = 1 - js_div(logits_y.softmax(dim=1), y.softmax(dim=1)).mean().item()

            # B, Z_size = logits_z_e2.shape
            # mi = calculate_MI(x.detach(), logits_z_e2.detach(), Z_size, M, M_opt, args, ma_rate=0.001)

            metrics = {
                'unlearning_item': unlearning_item,
                'learning_item': learning_item,
                'acc': acc,
                'loss': loss.item(),
                'BCE': BCE.item(),
                'H(p,q)': H_p_q.item(),
                'kl_f_e': kl_f_e.item(),
                'H_p_q2': H_p_q2.item(),
                'mutual_info_z_and_ze': mutual_info_z_and_ze.item(),
                # 'mu_e': torch.mean(mu_e).item(),
                # 'sigma_e': torch.sqrt_(torch.exp(logvar_e)).mean().item(),
                'KLD_mean_z_and_z_e': KLD_mean_z_and_z_e.item(),
                'torch.mean( rho )':torch.mean( rho ).item(),
                'e_log_p': e_log_p.item(),
                'log_z': log_z.item(),
                'KLD_mean_f': KLD_mean_f.item(),
                'KLD_mean_e2':KLD_mean2.item(),
                'mutual_info':mi,
            }

            for m, v in metrics.items():
                logs[m].append(v)
            # if epoch == args.num_epochs - 1:
            #     mu_list.append(torch.mean(mu_e).item())
            #     sigma_list.append(torch.sqrt_(torch.exp(logvar_e)).mean().item())
            if index % len(dataloader_erase) % 600 == 0:
                print(f'[{epoch}/{0 + args.num_epochs}:{index % len(dataloader_erase):3d}] '
                      + ', '.join([f'{k} {v:.3f}' for k, v in metrics.items()]))
            index = index + 1
            train_bs = train_bs+1
            if acc_back < 0.05:
                break

        vibi_f_frkl.eval()
        valid_acc_old = 0.8
        valid_acc = test_accuracy(vibi_f_frkl, test_loader, args, name='vibi valid top1')
        interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
        logs['val_acc'].extend(interpolate_valid_acc)
        print("test_acc", valid_acc)
        epoch_test_acc.append(valid_acc)
        print("epoch: ", epoch)
        # valid_acc_old = valid_acc
        # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
        print("test_acc", valid_acc)
        acc_test.append(valid_acc)
        backdoor_acc = test_accuracy(vibi_f_frkl, dataloader_erase, args, name='vibi valid top1')
        backdoor_acc_list.append(backdoor_acc)
        print("backdoor_acc", backdoor_acc_list)
        print("acc_test: ", acc_test)
        if backdoor_acc < 0.1:
            print()
            print("end unlearn, train_bs", train_bs)
            break

    print("temp_acc", temp_acc)
    print("temp_back", temp_back)

    return vibi_f_frkl, optimizer_frkl, epoch_test_acc



'''we should prepare the compressed Z, and then use Z to be unlearned. 
not directly unlearning as normal'''
def unlearning_frkl_train(vibi, dataloader_erase, dataloader_remain, loss_fn, reconstructor, reconstruction_function,
                          test_loader, train_loader, train_type='VIBU'):
    vibi_f_frkl, lr = init_vibi(args.dataset)
    vibi_f_frkl.to(args.device)
    vibi_f_frkl.load_state_dict(vibi.state_dict())
    optimizer_frkl = torch.optim.Adam(vibi_f_frkl.parameters(), lr=lr)

    init_epoch = 0
    print("unlearning")

    if args.dataset=="MNIST":
        reconstructor_for_unlearning = LinearModel(n_feature=3*49, n_output=28 * 28)
        reconstructor_for_unlearning = reconstructor_for_unlearning.to(args.device)
        optimizer_recon_for_un = torch.optim.Adam(reconstructor_for_unlearning.parameters(), lr=lr)
    elif args.dataset=="CIFAR10":
        reconstructor_for_unlearning = resnet18(3, 3 * 32 * 32)
        reconstructor_for_unlearning = reconstructor_for_unlearning.to(args.device)
        optimizer_recon_for_un = torch.optim.Adam(reconstructor_for_unlearning.parameters(), lr=lr)


    if init_epoch == 0 or args.resume_training:

        print('Unlearning VIBI KLD')
        print(f'{args.explainer_type:>10} explainer params:\t{num_params(vibi_f_frkl.explainer) / 1000:.2f} K')
        print(
            f'{type(vibi_f_frkl.approximator).__name__:>10} approximator params:\t{num_params(vibi_f_frkl.approximator) / 1000:.2f} K')
        print(
            f'{type(vibi_f_frkl.forgetter).__name__:>10} forgetter params:\t{num_params(vibi_f_frkl.forgetter) / 1000:.2f} K')
        # inspect_explanations()
        epoch_test_acc = []
        mu_list = []
        sigma_list = []
        ''' we should fix the original model to fix the Z
        here, vibi_f_frkl is the unlearning model and vibi is the original model 
        so we can used the original model to create the fixed Z
        '''
        vibi_f_frkl, optimizer_frkl, epoch_test_acc = unlearning_frkl_compressed(vibi_f_frkl, optimizer_frkl, vibi,
                                                                      epoch_test_acc, dataloader_erase,
                                                                      dataloader_remain, loss_fn,
                                                                      reconstructor, reconstruction_function,
                                                                      test_loader, train_loader, train_type)

        final_round_mse = []
        for epoch in range(init_epoch, init_epoch + args.num_epochs):
            vibi.train()
            step_start = epoch * len(dataloader_erase)
            for step, (x, y) in enumerate(dataloader_erase, start=step_start):
                x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
                # x = x.view(x.size(0), -1)
                logits_z, logits_y, x_hat_e, mu, logvar = vibi(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)

                x_hat_e = torch.sigmoid(reconstructor_for_unlearning(logits_z))
                x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)
                x = x.view(x.size(0), -1)
                # x = torch.sigmoid(torch.relu(x))
                BCE = reconstruction_function(x_hat_e, x)  # mse loss
                loss = BCE

                optimizer_recon_for_un.zero_grad()
                loss.backward()
                torch.nn.utils.clip_grad_norm_(vibi.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
                optimizer_recon_for_un.step()
                if epoch == args.num_epochs - 1:
                    final_round_mse.append(BCE.item())
                if step % len(train_loader) % 600 == 0:
                    print("loss", loss.item(), 'BCE', BCE.item())

        print("final epoch mse", np.mean(final_round_mse))

        for step, (x, y) in enumerate(test_loader):
            x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
            # x = x.view(x.size(0), -1)
            logits_z, logits_y, x_hat_e, mu, logvar = vibi_f_frkl(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
            x_hat_e = torch.sigmoid(reconstructor_for_unlearning(logits_z))
            x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)
            x = x.view(x.size(0), -1)
            break

        print('mu', np.mean(mu_list), 'sigma', np.mean(sigma_list))
        print("frkld epoch_test_acc", epoch_test_acc)
        # x_hat_e_cpu = x_hat_e.cpu().data
        # x_hat_e_cpu = x_hat_e_cpu.clamp(0, 1)
        # x_hat_e_cpu = x_hat_e_cpu.view(x_hat_e_cpu.size(0), 1, 28, 28)
        # grid = torchvision.utils.make_grid(x_hat_e_cpu, nrow=4, cmap="gray")
        # plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
        # plt.show()
        #
        # x_cpu = x.cpu().data
        # x_cpu = x_cpu.clamp(0, 1)
        # x_cpu = x_cpu.view(x_cpu.size(0), 1, 28, 28)
        # grid = torchvision.utils.make_grid(x_cpu, nrow=4, cmap="gray")
        # plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
        # plt.show()
    return vibi_f_frkl, optimizer_frkl


def calculate_hs_p(KLD_mean2, H_p_q2, optimizer_hessian, vibi_f_hessian):
    loss = args.beta * KLD_mean2 + H_p_q2  # + BCE / (args.local_bs * 28 * 28)
    optimizer_hessian.zero_grad()

    # loss.backward()
    # log_probs = net(images)
    # loss = self.loss_func(log_probs, labels)

    loss.backward(create_graph=True)

    optimizer_hs = AdaHessian(vibi_f_hessian.parameters())
    # optimizer_hs.get_params()
    optimizer_hs.zero_hessian()
    optimizer_hs.set_hessian()

    params_with_hs = optimizer_hs.get_params()
    # optimizer_hessian.step()
    optimizer_hessian.zero_grad()
    vibi_f_hessian.zero_grad()

    return params_with_hs

def unlearning_hessian_train(vibi, dataloader_erase, remaining_set, loss_fn, reconstructor, reconstruction_function,
                             test_loader, train_loader, train_type='VIBU'):
    vibi_f_hessian, lr = init_vibi(args.dataset)
    vibi_f_hessian.to(args.device)
    vibi_f_hessian.load_state_dict(vibi.state_dict())
    optimizer_hessian = torch.optim.Adam(vibi_f_hessian.parameters(), lr=lr)

    init_epoch = 0
    print("unlearning")
    epoch_loss = []
    acc_list = []
    acc_test = []
    backdoor_acc_list = []
    params_with_hs = None

    logs = defaultdict(list)

    reconstructor_for_unlearning = LinearModel(n_feature=49, n_output=28 * 28)
    reconstructor_for_unlearning = reconstructor_for_unlearning.to(args.device)
    optimizer_recon_for_un = torch.optim.Adam(reconstructor_for_unlearning.parameters(), lr=lr)

    dataloader_remain = DataLoader(remaining_set, batch_size=remaining_set.__len__(), shuffle=True)
    dataloader_remain2 = DataLoader(remaining_set, batch_size=args.batch_size, shuffle=True)

    train_bs = 0
    # prepare hessian
    index = 0
    for batch_idx, (images, labels) in enumerate(dataloader_remain):
        images, labels = images.to(args.device), labels.to(args.device)
        B, c, h, w = images.shape
        # print(B,h,w)
        if args.dataset == 'MNIST':
            images = images.reshape((B, -1))
        vibi_f_hessian.zero_grad()
        print('batch_idx', batch_idx)
        logits_z, logits_y, x_hat, mu, logvar = vibi_f_hessian(images, mode='forgetting')  # (B, C* h* w), (B, N, 10)
        H_p_q = loss_fn(logits_y, labels)
        KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
        KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
        KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()

        loss = args.beta * KLD_mean + H_p_q  # + BCE / (args.local_bs * 28 * 28)
        optimizer_hessian.zero_grad()

        # loss.backward()
        # log_probs = net(images)
        # loss = self.loss_func(log_probs, labels)

        loss.backward(create_graph=True)

        optimizer_hs = AdaHessian(vibi_f_hessian.parameters())
        # optimizer_hs.get_params()
        optimizer_hs.zero_hessian()
        optimizer_hs.set_hessian()

        params_with_hs = optimizer_hs.get_params()

        optimizer_hessian.zero_grad()
        vibi_f_hessian.zero_grad()

    if init_epoch == 0 or args.resume_training:

        print('Unlearning VIBI KLD')
        print(f'{args.explainer_type:>10} explainer params:\t{num_params(vibi_f_hessian.explainer) / 1000:.2f} K')
        print(
            f'{type(vibi_f_hessian.approximator).__name__:>10} approximator params:\t{num_params(vibi_f_hessian.approximator) / 1000:.2f} K')
        print(
            f'{type(vibi_f_hessian.forgetter).__name__:>10} forgetter params:\t{num_params(vibi_f_hessian.forgetter) / 1000:.2f} K')
        # inspect_explanations()
        epoch_test_acc = []
        mu_list = []
        sigma_list = []

        # unlearning
        convergence = 0
        temp_acc = []
        temp_back = []

        for iter in range(args.num_epochs):  # self.args.local_ep
            batch_loss = []
            # print(iter)

            for (images, labels), (images2, labels2) in zip(dataloader_erase, dataloader_remain2):
                # for batch_idx, (images, labels) in enumerate(self.erased_loader):
                images, labels = images.to(args.device), labels.to(args.device)
                B, c, h, w = images.shape
                # print(B,h,w)
                if args.dataset == 'MNIST':
                    images = images.reshape((B, -1))

                images2, labels2 = images2.to(args.device), labels2.to(args.device)
                B, c, h, w = images2.shape
                if args.dataset == 'MNIST':
                    images2 = images2.reshape((B, -1))

                vibi_f_hessian.zero_grad()
                logits_z, logits_y, x_hat, mu, logvar = vibi_f_hessian(images,
                                                                       mode='forgetting')  # (B, C* h* w), (B, N, 10)
                logits_z2, logits_y2, x_hat2, mu2, logvar2 = vibi_f_hessian(images2, mode='forgetting')

                ##remaining dataset used to unlearn

                H_p_q = loss_fn(logits_y, labels)
                KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
                KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
                KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()

                H_p_q2 = loss_fn(logits_y2, labels2)
                KLD_element2 = mu2.pow(2).add_(logvar2.exp()).mul_(-1).add_(1).add_(logvar2).cuda()
                KLD_mean2 = torch.mean(KLD_element2).mul_(-0.5).cuda()

                params_with_hs = calculate_hs_p(KLD_mean2, H_p_q2, optimizer_hessian, vibi_f_hessian)



                loss = args.beta * KLD_mean + H_p_q  # + BCE / (args.local_bs * 28 * 28)
                optimizer_hessian.zero_grad()

                loss.backward()
                # log_probs = net(images)
                # loss = self.loss_func(log_probs, labels)

                i = 0
                for p_hs, p in zip(params_with_hs, vibi_f_hessian.parameters()):
                    i = i + 1
                    # if i==1:
                    #     continue
                    # print(p_hs.hess)
                    # break
                    temp_hs = torch.tensor(p_hs.hess)
                    # temp_hs = temp_hs.__add__(args.lr)
                    # p.data = p.data.addcdiv_(exp_avg, denom, value=-step_size * 10000)

                    # print(p.data)
                    # p.data = p_hs.data.addcdiv_(exp_avg, denom, value=step_size * args.lr)
                    if p.grad != None:
                        exp_avg, denom, step_size = AdaHessian.hessian_unl_update(p, temp_hs, args, i)
                        # print(exp_avg)
                        # print(denom)
                        p.data = p.data.addcdiv_(exp_avg, denom, value=args.hessian_rate)
                        # p.data =p.data + torch.div(p.grad.data, temp_hs) * args.lr #torch.mul(p_hs.hess, p.grad)*10
                        # print(p.grad.data.shape)
                    else:
                        p.data = p.data

                vibi_f_hessian.zero_grad()

                fl_acc = (logits_y.argmax(dim=1) == labels).float().mean().item()
                fl_acc2 = (logits_y2.argmax(dim=1) == labels2).float().mean().item()
                temp_acc.append(fl_acc2)
                temp_back.append(fl_acc)
                train_bs = train_bs + 1
                if fl_acc < 0.02:
                    break

                batch_loss.append(loss.item())

            vibi_f_hessian.eval()
            valid_acc_old = 0.8
            valid_acc = test_accuracy(vibi_f_hessian, test_loader, args, name='vibi valid top1')
            interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            logs['val_acc'].extend(interpolate_valid_acc)
            print("test_acc", valid_acc)
            epoch_test_acc.append(valid_acc)
            # valid_acc_old = valid_acc
            # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            print("test_acc", valid_acc)
            acc_test.append(valid_acc)
            backdoor_acc = test_accuracy(vibi_f_hessian, dataloader_erase, args, name='vibi valid top1')
            backdoor_acc_list.append(backdoor_acc)
            print("backdoor_acc", backdoor_acc_list)
            print("acc_test: ", acc_test)

            if backdoor_acc < 0.05:
                print()
                print("end hessian unl", train_bs)
                break
        print("temp_acc", temp_acc)
        print("temp_back", temp_back)
    return vibi_f_hessian, optimizer_hessian


def retraining_train(vibi, vibi_retrain, vibi_f_nipsu, vibi_f_frkl, vibi_f_frkl_ss, dataloader_remain, dataloader_erase, reconstructor,
                     reconstruction_function,
                     loss_fn, optimizer_retrain, test_loader, train_loader):
    init_epoch = 0
    print("retraining")
    logs = defaultdict(list)
    valid_acc = 0.8
    acc_test = []
    poison_acc = []
    backdoor_acc_list = []

    if init_epoch == 0 or args.resume_training:

        print('Retraining VIBI')
        print(f'{args.explainer_type:>10} explainer params:\t{num_params(vibi_retrain.explainer) / 1000:.2f} K')
        print(
            f'{type(vibi_retrain.approximator).__name__:>10} approximator params:\t{num_params(vibi_retrain.approximator) / 1000:.2f} K')
        print(
            f'{type(vibi_retrain.forgetter).__name__:>10} forgetter params:\t{num_params(vibi_retrain.forgetter) / 1000:.2f} K')
        # inspect_explanations()
        epoch_test_acc = []
        KL_fr = []
        KL_er = []
        KL_hr = []
        KL_ssr = []
        KL_nipsr = []
        KL_kl = []
        mu_list_f = []
        sigma_list_f = []
        mu_list_e = []
        sigma_list_e = []
        mu_list_r = []
        sigma_list_r = []
        for epoch in range(init_epoch, init_epoch + args.num_epochs):
            vibi_retrain.train()
            step_start = epoch * len(dataloader_remain)
            for step, (x, y) in enumerate(dataloader_remain, start=step_start):

                x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
                if args.dataset == 'MNIST':
                    x = x.view(x.size(0), -1)
                logits_z_r, logits_y_r, x_hat_r, mu_r, logvar_r = vibi_retrain(x,
                                                                               mode='forgetting')  # (B, C* h* w), (B, N, 10)

                # logits_z_e_h, logits_y_e_h, x_hat_e_h, mu_e_h, logvar_e_h = vibi_f_hessian(x, mode='forgetting')
                logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')

                logits_z_e_nips, logits_y_e_nips, x_hat_e_nips, mu_e_nips, logvar_e_nips = vibi_f_nipsu(x, mode='forgetting')

                # logits_z_e_kl, logits_y_e_kl, x_hat_e_kl, mu_e_kl, logvar_e_kl = vibi_f_kl(x, mode='forgetting')
                logits_z_e_ss, logits_y_e_ss, x_hat_e_ss, mu_e_ss, logvar_e_ss = vibi_f_frkl_ss(x,
                                                                                                       mode='forgetting')
                # print(x_hat_e)
                logits_z_f, logits_y_f, mu_f, logvar_f = vibi(x, mode='distribution')
                # logits_y_r = torch.softmax(logits_y_r, dim=1)
                logits_z_r_softmax = logits_z_r.log_softmax(dim=1)
                p_x_r = x.softmax(dim=1)

                KLD_element = mu_r.pow(2).add_(logvar_r.exp()).mul_(-1).add_(1).add_(logvar_r).cuda()
                KLD = torch.mean(KLD_element).mul_(-0.5).cuda()
                KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
                # x_hat_r = torch.sigmoid(reconstructor(logits_z_r))
                x_hat_r = x_hat_r.view(x_hat_r.size(0), -1)
                x = x.view(x.size(0), -1)

                #x_hat_e_h = torch.sigmoid(reconstructor(logits_z_e_h))
                # x_hat_e_h = x_hat_e_h.view(x_hat_e_h.size(0), -1)

                x_hat_f = torch.sigmoid(reconstructor(logits_z_f))
                x_hat_f = x_hat_f.view(x_hat_f.size(0), -1)
                BCE = reconstruction_function(x_hat_r, x)  # mse loss
                H_p_q = loss_fn(logits_y_r, y)
                loss_r = args.beta * KLD_mean + H_p_q  # + BCE / (args.batch_size * 28 * 28)

                optimizer_retrain.zero_grad()
                loss_r.backward()
                torch.nn.utils.clip_grad_norm_(vibi_retrain.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
                optimizer_retrain.step()

                KLD_fr = 0.5 * torch.mean(
                    logvar_r - logvar_f + (torch.exp(logvar_f) + (mu_f - mu_r).pow(2)) / torch.exp(logvar_r) - 1)

                # KLD_hr = 0.5 * torch.mean(
                #     logvar_r - logvar_e_h + (torch.exp(logvar_e_h) + (mu_e_h - mu_r).pow(2)) / torch.exp(logvar_r) - 1)

                KLD_er = 0.5 * torch.mean(
                    logvar_r - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_r).pow(2)) / torch.exp(logvar_r) - 1)

                KLD_nipsr = 0.5 * torch.mean(
                    logvar_r - logvar_e_nips + (torch.exp(logvar_e_nips) + (mu_e_nips - mu_r).pow(2)) / torch.exp(logvar_r) - 1)

                # KLD_klr = 0.5 * torch.mean(
                #     logvar_r - logvar_e_kl + (torch.exp(logvar_e_kl) + (mu_e_kl - mu_r).pow(2)) / torch.exp(
                #         logvar_r) - 1)
                KLD_ss = 0.5 * torch.mean(
                    logvar_r - logvar_e_ss + (torch.exp(logvar_e_ss) + (mu_e_ss - mu_r).pow(2)) / torch.exp(
                        logvar_r) - 1)
                acc = (logits_y_r.argmax(dim=1) == y).float().mean().item()
                # JS_p_q = 1 - js_div(logits_y.softmax(dim=1), y.softmax(dim=1)).mean().item()
                metrics = {
                    'acc': acc,
                    'loss': loss_r.item(),
                    'BCE': BCE.item(),
                    'H(p,q)': H_p_q.item(),
                    'mu_r': torch.mean(mu_r).item(),
                    'sigma_r': torch.sqrt_(torch.exp(logvar_r)).mean().item(),
                    'KLD_fr': KLD_fr.item(),
                    # 'KLD_hr': KLD_hr.item(),
                    # 'KLD_er': KLD_er.item(),
                    # 'KLD_nipsr':KLD_nipsr.item(),
                    'KLD_mean': KLD_mean.item(),
                }

                for m, v in metrics.items():
                    logs[m].append(v)
                if epoch == args.num_epochs - 1:
                    KL_fr.append(KLD_fr.item())
                    # KL_hr.append(KLD_hr.item())
                    KL_er.append(KLD_er.item())
                    # # KL_kl.append(KLD_klr.item())
                    KL_nipsr.append(KLD_nipsr.item())
                    KL_ssr.append(KLD_ss.item())
                # if epoch == args.num_epochs - 1:
                #     mu_list_r.append(torch.mean(mu_r).item())
                #     sigma_list_r.append(torch.sqrt_(torch.exp(logvar_r)).mean().item())
                #     mu_list_f.append(torch.mean(mu_f).item())
                #     sigma_list_f.append(torch.sqrt_(torch.exp(logvar_f)).mean().item())
                #     mu_list_e.append(torch.mean(mu_e).item())
                #     sigma_list_e.append(torch.sqrt_(torch.exp(logvar_e)).mean().item())

                if step % len(dataloader_remain) % 20000 == 0:
                    print(f'[{epoch}/{init_epoch + args.num_epochs}:{step % len(dataloader_remain):3d}] '
                          + ', '.join([f'{k} {v:.3f}' for k, v in metrics.items()]))

            vibi.eval()
            valid_acc_old = valid_acc
            valid_acc = test_accuracy(vibi_retrain, test_loader, args, name='vibi valid top1')
            interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            logs['val_acc'].extend(interpolate_valid_acc)
            print("test_acc", valid_acc)
            epoch_test_acc.append(valid_acc)

            print("epoch: ", epoch)
            # valid_acc_old = valid_acc
            valid_acc = test_accuracy(vibi_retrain, test_loader, args, name='vibi valid top1')
            # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            print("test_acc", valid_acc)
            acc_test.append(valid_acc)
            backdoor_acc = test_accuracy(vibi_retrain, dataloader_erase, args, name='vibi valid top1')
            # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            backdoor_acc_list.append(backdoor_acc)
            print("backdoor_acc", backdoor_acc_list)

        print('mu_r', np.mean(mu_list_r), 'sigma_r', np.mean(sigma_list_r))
        print('mu_e', np.mean(mu_list_e), 'sigma_e', np.mean(sigma_list_e))
        print('mu_f', np.mean(mu_list_f), 'sigma_f', np.mean(sigma_list_f))
        print("epoch_test_acc", epoch_test_acc)
        print("KL_fr", np.mean(KL_fr), "KL_hr", np.mean(KL_hr), "KL_nipsr", np.mean(KL_nipsr), "KL_er", np.mean(KL_er), "KL_ssr", np.mean(KL_ssr), "KL_kl", np.mean(KL_kl))
        # print(KL_er)

    return vibi_retrain



def learn_mine(G, M, M_opt,args , ma_rate=0.001):
    '''
    Mine is learning for MI of (input, output) of Generator.
    '''
    z = torch.randn((args.local_bs, 10))
    # which is the input of Generator.
    z_bar = torch.narrow(torch.randn((args.local_bs, 10)), dim=1, start=0, length=3)
    # which is for product distribution.
    if args.device:
        z = z.cuda()
        z_bar = z_bar.cuda()
    x_tilde = G(z)  # which is the output of Generator.

    et = torch.mean(torch.exp(M(z_bar, x_tilde)))
    if M.ma_et is None:
        M.ma_et = et.detach().item()
    M.ma_et += ma_rate * (et.detach().item() - M.ma_et)
    z = torch.narrow(z, dim=1, start=0, length=3)  # slice for MI
    mutual_information = torch.mean(M(z, x_tilde)) \
                         - torch.log(et) * et.detach() / M.ma_et
    loss = - mutual_information

    M_opt.zero_grad()
    loss.backward()
    M_opt.step()

    return mutual_information.item()


def calculate_MI(X, Z, Z_size, M, M_opt, args, ma_rate=0.001):
    '''
    we use Mine to calculate the mutual information between two layers of networks.
    :param G:
    :param M:
    :param ma_rate:
    :return:
    '''

    z_bar = torch.randn((args.local_bs, Z_size)).to(args.device)

    et = torch.mean(torch.exp(M(z_bar, X)))

    if M.ma_et is None:
        M.ma_et = et.detach().item()

    M.ma_et += ma_rate * (et.detach().item() - M.ma_et)

    #z = torch.narrow(z, dim=1, start=0, length=3)  # slice for MI
    mutual_information = torch.mean(M(Z, X)) \
                         - torch.log(et) * et.detach() / M.ma_et

    loss = - mutual_information

    M_opt.zero_grad()
    loss.backward()
    M_opt.step()

    return mutual_information.item()


def calcu_MI(X, Z, Z_size, M, M_opt, args, ma_rate=0.001):
    '''
    we use Mine to calculate the mutual information between two layers of networks.
    :param G:
    :param M:
    :param ma_rate:
    :return:
    '''

    z_bar = torch.randn((args.local_bs, Z_size)).to(args.device)

    et = torch.mean(torch.exp(M(z_bar, X)))

    if M.ma_et is None:
        M.ma_et = et.detach().item()

    M.ma_et += ma_rate * (et.detach().item() - M.ma_et)

    #z = torch.narrow(z, dim=1, start=0, length=3)  # slice for MI
    mutual_information = torch.mean(M(Z, X)) \
                         - torch.log(et) * et.detach() / M.ma_et

    loss = - mutual_information

    M_opt.zero_grad()
    loss.backward()
    M_opt.step()

    return mutual_information.item()



def print_multal_info(vibi_f_frkl_ss, dataloader_erase,dataloader_remain, args):
    # reconstructor = LinearModel(n_feature=3 * 49, n_output=28 * 28)
    # reconstructor = reconstructor.to(args.device)
    # optimizer_recon = torch.optim.Adam(reconstructor.parameters(), lr=args.lr)
    #
    #
    # reconstruction_function = nn.MSELoss(size_average=False)
    #
    # #
    # final_round_mse = []
    # for epoch in range(args.num_epochs):
    #     vibi_f_frkl_ss.train()
    #     step_start = epoch * len(dataloader_erase)
    #     for step, (x, y) in enumerate(dataloader_erase, start=step_start):
    #         x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
    #         # x = x.view(x.size(0), -1)
    #         logits_z, logits_y, x_hat, mu, logvar = vibi_f_frkl_ss(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
    #
    #         x_hat = torch.sigmoid(reconstructor(logits_z))
    #         x_hat = x_hat.view(x_hat.size(0), -1)
    #         x = x.view(x.size(0), -1)
    #         # x = torch.sigmoid(torch.relu(x))
    #         BCE = reconstruction_function(x_hat, x)  # mse loss
    #         loss = BCE
    #
    #         optimizer_recon.zero_grad()
    #         loss.backward()
    #         torch.nn.utils.clip_grad_norm_(vibi_f_frkl_ss.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
    #         optimizer_recon.step()
    #
    #         if epoch == args.num_epochs - 1:
    #             final_round_mse.append(BCE.item())
    #         if step % len(dataloader_erase) % 600 == 0:
    #             print("loss", loss.item(), 'BCE', BCE.item())
    #
    # print("final_round mse rfu_ss", np.mean(final_round_mse))

    M = Mine1()
    M.to(args.device)
    M_opt = torch.optim.Adam(M.parameters(), lr=2e-4)
    step_start=0
    mutual_training_round = int (0.1 / args.erased_local_r) + 1
    t_round =  int( len(dataloader_erase) / args.erased_local_r * 0.1)
    print(t_round, len(dataloader_erase))
    for i in range(mutual_training_round):
        for step, (x, y) in enumerate(dataloader_erase, start=step_start):
            t_round = t_round - 1
            if t_round < 0 : break
            x, y = x.to(args.device), y.to(args.device)
            # x = x.view(x.size(0), -1)
            logits_z, logits_y, x_hat, mu, logvar = vibi_f_frkl_ss(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)

            B, Z_size = logits_z.shape
            x = x.view(x.size(0), -1)
            mi = calculate_MI(x.detach(), logits_z.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
            if t_round % 100 == 0:
                print(t_round, ' mutual info ', mi)

    print()
    print('mutual information after vibi_f_frkl_ss unlearning', mi)
    KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
    KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
    KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
    print('kld_mean', KLD_mean.item())

    # for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
    #     x, y = x.to(args.device), y.to(args.device)
    #     x = x.view(x.size(0), -1)
    #
    #     x2, y2 = x2.to(args.device), y2.to(args.device)
    #     x2 = x2.view(x2.size(0), -1)
    #
    #     logits_z, logits_y, x_hat, mu, logvar = vibi_f_frkl_ss(x2, mode='forgetting')  # (B, C* h* w), (B, N, 10)
    #
    #     B, Z_size = logits_z.shape
    #     for i in range(10):
    #         mi = calculate_MI(x.detach(), logits_z.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
    #         if i % 1 == 0:
    #             print('mutual info', mi)
    #     print()
    #     print('mutual information after vibi_f_frkl_ss unlearning', mi)
    #     KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
    #     KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
    #     KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
    #     print('kld_mean', KLD_mean.item())
    #     break




def prepare_learning_model(dataloader_full, train_loader, test_loader, dataloader_erase,dataloader_remain,  logs, reconstructor,  reconstruction_function,optimizer_recon, explainer_type, init_epoch, loss_fn, args,valid_acc, learn_model_type):
    vibi, lr = init_vibi(args.dataset)
    vibi.to(args.device)

    M = Mine1()
    M.to(args.device)
    M_opt = torch.optim.Adam(M.parameters(), lr=2e-4)

    for name, layer in vibi.explainer.named_children():
        print(name, layer)

    # fc2_weight = vibi.explainer.state_dict()['fc2.weight']
    # fc2_bias = vibi.explainer.state_dict()['fc2.bias']

    # print(fc2_weight.shape)
    # print(fc2_bias.shape)

    acc_test = []
    print("learning")
    if init_epoch == 0 or args.resume_training:

        print('Training VIBI')
        print(f'{explainer_type:>10} explainer params:\t{num_params(vibi.explainer) / 1000:.2f} K')
        print(
            f'{type(vibi.approximator).__name__:>10} approximator params:\t{num_params(vibi.approximator) / 1000:.2f} K')
        print(f'{type(vibi.forgetter).__name__:>10} forgetter params:\t{num_params(vibi.forgetter) / 1000:.2f} K')
        # inspect_explanations()
        mu_list = []
        sigma_list = []
        for epoch in range(init_epoch, init_epoch + args.num_epochs):
            vibi.train()
            step_start = epoch * len(dataloader_full)
            vibi, mu_list, sigma_list = learning_train(dataloader_full, vibi, loss_fn, reconstruction_function, args,
                                                       epoch, mu_list, sigma_list, train_loader, learn_model_type)
            vibi.eval()
            valid_acc_old = valid_acc
            valid_acc = test_accuracy(vibi, test_loader, args, name='vibi valid top1')
            interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            logs['val_acc'].extend(interpolate_valid_acc)
            print("test_acc", valid_acc)
            backdoor_acc = test_accuracy(vibi, dataloader_erase, args, name='vibi valid top1')
            # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            print("backdoor_acc", backdoor_acc)
            acc_test.append(valid_acc)

        print('mu', np.mean(mu_list), 'sigma', np.mean(sigma_list))
        #
        final_round_mse = []
        for epoch in range(init_epoch, init_epoch + args.num_epochs):
            vibi.train()
            step_start = epoch * len(dataloader_erase)
            for step, (x, y) in enumerate(dataloader_erase, start=step_start):
                x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
                # x = x.view(x.size(0), -1)
                logits_z, logits_y, x_hat, mu, logvar = vibi(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)

                x_hat = torch.sigmoid(reconstructor(logits_z))
                x_hat = x_hat.view(x_hat.size(0), -1)
                x = x.view(x.size(0), -1)
                # x = torch.sigmoid(torch.relu(x))
                BCE = reconstruction_function(x_hat, x)  # mse loss
                loss = BCE

                optimizer_recon.zero_grad()
                loss.backward()
                torch.nn.utils.clip_grad_norm_(vibi.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
                optimizer_recon.step()

                if epoch == args.num_epochs - 1:
                    final_round_mse.append(BCE.item())
                if step % len(train_loader) % 600 == 0:
                    print("loss", loss.item(), 'BCE', BCE.item())

        print("final_round mse", np.mean(final_round_mse))

        for step, (x, y) in enumerate(test_loader, start=step_start):
            x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
            # x = x.view(x.size(0), -1)
            logits_z, logits_y, x_hat, mu, logvar = vibi(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
            x_hat = torch.sigmoid(reconstructor(logits_z))
            x_hat = x_hat.view(x_hat.size(0), -1)
            x = x.view(x.size(0), -1)
            break

        for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
            x, y = x.to(args.device), y.to(args.device)
            x = x.view(x.size(0), -1)

            x2, y2 = x2.to(args.device), y2.to(args.device)
            # x2 = x2.view(x2.size(0), -1)

            logits_z, logits_y, x_hat, mu, logvar = vibi(x2, mode='forgetting')  # (B, C* h* w), (B, N, 10)

            B, Z_size = logits_z.shape
            for i in range(10):
                mi = calculate_MI(x.detach(), logits_z.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
                if i % 1 == 0:
                    print('mutual info', mi)
            print()
            print('mutual information after learning', mi)
            KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
            KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
            KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
            print('kld_mean', KLD_mean.item())
            break

        x_hat_cpu = x_hat.cpu().data
        x_hat_cpu = x_hat_cpu.clamp(0, 1)
        x_hat_cpu = x_hat_cpu.view(x_hat_cpu.size(0), 1, 28, 28)
        grid = torchvision.utils.make_grid(x_hat_cpu, nrow=4, cmap="gray")
        plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
        plt.show()
        x_cpu = x.cpu().data
        x_cpu = x_cpu.clamp(0, 1)
        x_cpu = x_cpu.view(x_cpu.size(0), 1, 28, 28)
        grid = torchvision.utils.make_grid(x_cpu, nrow=4, cmap="gray")
        plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
        plt.show()
    return vibi



torch.cuda.manual_seed_all(0)
torch.manual_seed(0)
random.seed(0)
np.random.seed(0)
torch.backends.cudnn.deterministic = True
torch.backends.cudnn.benchmark=False

#torch.use_deterministic_algorithms(True)

# parse args
args = args_parser()
args.gpu = 0
args.num_users = 10
args.device = torch.device('cuda:{}'.format(args.gpu) if torch.cuda.is_available() and args.gpu != -1 else 'cpu')
args.iid = True
args.model = 'z_linear'
args.local_bs = 100
args.local_ep = 10
args.num_epochs = 10
args.dataset = 'MNIST'
args.xpl_channels = 1
args.epochs = int(20)
args.add_noise = False
args.beta = 0.001 #0.001
args.lr = 0.0001
args.erased_size = 1500  # 120
args.poison_portion = 0.0
args.erased_portion = 0.3
args.erased_local_r = 0.1
args.batch_size = args.local_bs

args.epsilon = 1.0
args.dp_sampling_size = int(28*28*0.601)


## in unlearning, we should make the unlearned model first be backdoored and then forget the trigger effect
args.unlearn_learning_rate = 0.1
args.mi_rate = 10
args.reverse_rate = 0.5
args.kld_r = 1
args.unlearn_ykl_r = args.unlearn_learning_rate*0.4
args.unlearn_bce_r = args.unlearn_learning_rate
args.unl_r_for_bayesian = args.unlearn_learning_rate*0.1
args.self_sharing_rate = args.unlearn_learning_rate*10
args.unl_conver_r = 2
args.hessian_rate = 0.005
print('args.beta', args.beta, 'args.lr', args.lr)
print('args.erased_portion', args.erased_portion, 'args.erased_local_r', args.erased_local_r)
print('args.unlearn_learning_rate', args.unlearn_learning_rate, 'args.self_sharing_rate', args.self_sharing_rate)

print('\n'.join(f'{k}={v}' for k, v in vars(args).items()))





device = args.device
print("device", device)

if args.dataset == 'MNIST':
    transform = T.Compose([
        T.ToTensor()
        # transforms.Normalize((0.5, 0.5, 0.5), (0.5, 0.5, 0.5))
    ])
    trans_mnist = transforms.Compose([transforms.ToTensor(), ])
    train_set = MNIST('../../data/mnist', train=True, transform=trans_mnist, download=True)
    test_set = MNIST('../../data/mnist', train=False, transform=trans_mnist, download=True)
    train_set_no_aug = train_set
elif args.dataset == 'CIFAR10':
    train_transform = T.Compose([T.RandomCrop(32, padding=4),
                                 T.ToTensor(),
                                 ])  # T.Normalize((0.4914, 0.4822, 0.4465), (0.2464, 0.2428, 0.2608)),                                 T.RandomHorizontalFlip(),
    test_transform = T.Compose([T.ToTensor(),
                                ])  # T.Normalize((0.4914, 0.4822, 0.4465), (0.2464, 0.2428, 0.2608))
    train_set = CIFAR10('../../data/cifar', train=True, transform=train_transform, download=False)
    test_set = CIFAR10('../../data/cifar', train=False, transform=test_transform, download=False)
    train_set_no_aug = CIFAR10('../../data/cifar', train=True, transform=test_transform, download=False)

train_loader = DataLoader(train_set, batch_size=args.batch_size, shuffle=True, num_workers=1)

shadow_ratio = 0.0
full_ratio = 1 - shadow_ratio
unlearning_ratio = args.erased_local_r

length = len(train_set)
shadow_size, full_size = int(shadow_ratio * length), int(full_ratio * length)
remaining_size, erasing_size = int((1 - unlearning_ratio) * full_size), int(unlearning_ratio * full_size)
print('remaining_size', remaining_size)
remaining_size = full_size - erasing_size
print('remaining_size', remaining_size, shadow_size, full_size, erasing_size)

remaining_set, erasing_set = torch.utils.data.random_split(train_set, [remaining_size, erasing_size])

print(len(remaining_set))
print(len(remaining_set.dataset.data))

remaining_set = My_subset(remaining_set.dataset, remaining_set.indices)
erasing_set = My_subset(erasing_set.dataset, erasing_set.indices)

# dataloader_shadow = DataLoader(shadow_set, batch_size=batch_size, shuffle=True)

test_loader = DataLoader(test_set, batch_size=args.batch_size, shuffle=False, num_workers=1)

poison_samples = int(length) * args.erased_local_r
poison_data, poison_targets = create_backdoor_train_dataset(dataname=args.dataset, train_data=train_set,
                                                            base_label=1,
                                                            trigger_label=2, poison_samples=poison_samples,
                                                            batch_size=args.local_bs, args=args, add_backdoor=1, dp_sample=0)


sampled_data, sample_labels = create_backdoor_train_dataset(dataname=args.dataset, train_data=train_set,
                                                            base_label=1,
                                                            trigger_label=2, poison_samples=poison_samples,
                                                            batch_size=args.local_bs, args=args,  add_backdoor=1,dp_sample=1) #dp_sample=1 without replacement


sampled_data_w, sample_labels_w = create_backdoor_train_dataset(dataname=args.dataset, train_data=train_set,
                                                            base_label=1,
                                                            trigger_label=2, poison_samples=poison_samples,
                                                            batch_size=args.local_bs, args=args,  add_backdoor=1,dp_sample=2) #dp_sample=2 with replacement


if args.dataset == 'MNIST':
    data_reshape = remaining_set.data.reshape(len(remaining_set.data), 1, 28, 28)
    erasing_set.data = erasing_set.data.reshape(len(erasing_set.data), 1, 28, 28)
elif args.dataset == 'CIFAR10':
    data_reshape = remaining_set.data.reshape(len(remaining_set.data), 3, 32, 32)
    erasing_set.data = erasing_set.data.reshape(len(erasing_set.data), 3, 32, 32)

print('train_set.data.shape', train_set.data.shape)
print('poison_data.shape', poison_data.shape)


data = torch.cat([poison_data.to(args.device), data_reshape.to(args.device)], dim=0)
targets = torch.cat([poison_targets.to(args.device), remaining_set.targets.to(args.device)], dim=0)

poison_trainset = Data.TensorDataset(data, targets)  # Data.TensorDataset(data, targets)
pure_backdoored_set = Data.TensorDataset(poison_data, poison_targets)

dp_sample_set = Data.TensorDataset(sampled_data, sample_labels)


dp_sample_set_w = Data.TensorDataset(sampled_data_w, sample_labels_w)

"""
we choose samples have the same label for unlearning the representer.
in a backdoored medol, we need to unlearn the trigger, 
so the remaining dataset is all the clean samples, and the erased dataset is the poisoned samples
here we set the pure_backdoored as the erased dataset
original erasing set is erasing_set = erasing_set"""
erasing_set = pure_backdoored_set
#remaining_set = same_label_set

#if we don't use poisoned set, we use full set
dataloader_full = DataLoader(poison_trainset, batch_size=args.batch_size, shuffle=True)

#dataloader_full = DataLoader(train_set, batch_size=args.batch_size, shuffle=True)
dataloader_remain = DataLoader(remaining_set, batch_size=args.batch_size, shuffle=True)
dataloader_dp_sampled = DataLoader(dp_sample_set, batch_size=args.batch_size, shuffle=True)
dataloader_dp_sampled_w = DataLoader(dp_sample_set_w, batch_size=args.batch_size, shuffle=True)
dataloader_erase = DataLoader(erasing_set, batch_size=args.batch_size, shuffle=True)

# for step, (x, y) in enumerate(dataloader_full):
#     print(x)
#     break
#
# for step, (x, y) in enumerate(dataloader_remain):
#     print(x)
#     break

#print('full size', len(poison_trainset), 'remain size', len(remaining_set.data), 'erased size', len(erasing_set))
print('full size', len(poison_trainset), 'remain size', len(remaining_set), 'erased size', len(erasing_set))

beta = args.beta

explainer_type = args.explainer_type

init_epoch = 0
best_acc = 0
logs = defaultdict(list)

reconstructor = LinearModel(n_feature=3 * 49, n_output=28 * 28)
reconstructor = reconstructor.to(device)
optimizer_recon = torch.optim.Adam(reconstructor.parameters(), lr=args.lr)

reconstruction_function = nn.MSELoss(size_average=False)

valid_acc = 0.8
loss_fn = nn.CrossEntropyLoss()


learn_model_type = 'vib'
vibi = prepare_learning_model(dataloader_full, train_loader, test_loader, dataloader_erase, dataloader_remain, logs, reconstructor, reconstruction_function, optimizer_recon, explainer_type, init_epoch, loss_fn, args, valid_acc,  learn_model_type)

print_multal_info(vibi, dataloader_erase,dataloader_remain, args)



learn_model_type = 'nips'
vibi_for_nips = prepare_learning_model(dataloader_full, train_loader, test_loader, dataloader_erase, dataloader_remain, logs, reconstructor, reconstruction_function, optimizer_recon, explainer_type, init_epoch, loss_fn, args,valid_acc,  learn_model_type)





# print()
# print("start hessian unlearning")
#
# vibi_f_hessian, optimizer_hessian = unlearning_hessian_train(copy.deepcopy(vibi).to(args.device), dataloader_erase, remaining_set, loss_fn,
#                                                              reconstructor, reconstruction_function,
#                                                              test_loader, train_loader, train_type='Hessian')
#


'''we should prepare the compressed Z, and then use Z to be unlearned. 
not directly unlearning as normal'''

print('mutual info for vibi')
print_multal_info(vibi, dataloader_erase,dataloader_remain, args)

print('mutual info for vibi_for_nips')
print_multal_info(vibi_for_nips, dataloader_erase,dataloader_remain, args)

print()
print("start NIPSU")

#dataloader_same_label
vibi_f_nipsu, optimizer_nipsu = unlearning_frkl_train(copy.deepcopy(vibi_for_nips).to(args.device), dataloader_erase, dataloader_remain, loss_fn,
                                                    reconstructor,
                                                    reconstruction_function, test_loader, train_loader,   train_type='NIPSU')


print_multal_info(vibi_f_nipsu, dataloader_erase,dataloader_remain, args)



print()
print("start VIBU")
vibi_f_frkl, optimizer_frkl = unlearning_frkl_train(copy.deepcopy(vibi).to(args.device), dataloader_erase, dataloader_remain, loss_fn,
                                                    reconstructor,
                                                    reconstruction_function, test_loader, train_loader,  train_type='VIBU')


print_multal_info(vibi_f_frkl, dataloader_erase,dataloader_remain, args)


# print()
# print("start VIBU-SS")
# vibi_f_frkl_ss, optimizer_frkl_ss = unlearning_frkl_train(copy.deepcopy(vibi).to(args.device), dataloader_erase,
#                                                           dataloader_remain, loss_fn,
#                                                           reconstructor,
#                                                           reconstruction_function, test_loader, train_loader, train_type='VIBU-SS')
#
#
# print_multal_info(vibi_f_frkl_ss, dataloader_erase,dataloader_remain, args)



print()
print("start VIBU-SS with dp sampling drop with replacement")
#dataloader_dp_sampled

vibi_f_frkl_sampled_w, optimizer_frkl_sampled_w = unlearning_frkl_train(copy.deepcopy(vibi).to(args.device), dataloader_dp_sampled_w,
                                                          dataloader_remain, loss_fn,
                                                          reconstructor,
                                                          reconstruction_function, test_loader, train_loader, train_type='VIBU')


print_multal_info(vibi_f_frkl_sampled_w, dataloader_erase,dataloader_remain, args)

test_category_acc(vibi_f_frkl, test_loader, args)

print()
print("start VIBU-SS with dp sampling drop without replacement")
#dataloader_dp_sampled

vibi_f_frkl_sampled, optimizer_frkl_sampled = unlearning_frkl_train(copy.deepcopy(vibi).to(args.device), dataloader_dp_sampled,
                                                          dataloader_remain, loss_fn,
                                                          reconstructor,
                                                          reconstruction_function, test_loader, train_loader, train_type='VIBU')


print_multal_info(vibi_f_frkl_sampled, dataloader_erase,dataloader_remain, args)


vibi_retrain, lr = init_vibi(args.dataset)
vibi_retrain.to(args.device)
optimizer_retrain = torch.optim.Adam(vibi_retrain.parameters(), lr=lr)



'''

print()
print("start retraining")
vibi_retrain = retraining_train(vibi, vibi_retrain, vibi_f_nipsu, vibi_f_frkl, vibi_f_frkl_ss, dataloader_remain, dataloader_erase, reconstructor,
                                reconstruction_function,
                                loss_fn, optimizer_retrain, test_loader, train_loader)


print_multal_info(vibi_retrain, dataloader_erase,dataloader_remain, args)



reconstructor = LinearModel(n_feature=28*28, n_output=28 * 28)
reconstructor = reconstructor.to(device)
optimizer_recon = torch.optim.Adam(reconstructor.parameters(), lr=lr)

reconstruction_function = nn.MSELoss(size_average=False)

#
final_round_mse = []
for epoch in range(init_epoch, init_epoch + args.num_epochs):
    vibi.train()
    step_start = epoch * len(dataloader_erase)
    for step, (x, y) in enumerate(dataloader_erase, start=step_start):
        x, y = x.to(device), y.to(device)  # (B, C, H, W), (B, 10)
        x = x.view(x.size(0), -1)
        logits_z, logits_y, x_hat, mu, logvar = vibi_retrain(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)

        x_hat = torch.sigmoid(reconstructor(x))
        x_hat = x_hat.view(x_hat.size(0), -1)
        x = x.view(x.size(0), -1)
        # x = torch.sigmoid(torch.relu(x))
        BCE = reconstruction_function(x_hat, x)  # mse loss
        loss = BCE

        optimizer_recon.zero_grad()
        loss.backward()
        torch.nn.utils.clip_grad_norm_(vibi.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
        optimizer_recon.step()

        if epoch == args.num_epochs - 1:
            final_round_mse.append(BCE.item())
        if step % len(train_loader) % 600 == 0:
            print("loss", loss.item(), 'BCE', BCE.item())

print("final_round mse retrain origin", np.mean(final_round_mse))




M = Mine1(noise_size=28*28, sample_size=28*28)
M.to(args.device)
M_opt = torch.optim.Adam(M.parameters(), lr=2e-4)



for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
    x, y = x.to(device), y.to(device)
    x = x.view(x.size(0), -1)

    x2, y2 = x2.to(device), y2.to(device)
    x2 = x2.view(x2.size(0), -1)

    logits_z, logits_y, x_hat, mu, logvar = vibi_retrain(x2, mode='forgetting')  # (B, C* h* w), (B, N, 10)

    B, Z_size = x.shape

    for i in range(10):
        mi = calculate_MI(x.detach(), x.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
        if i % 1 == 0:
            print('mutual info', mi)
    print()
    print('mutual information after vibi_retrain unlearning', mi)
    KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
    KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
    KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
    print('kld_mean', KLD_mean.item())
    break

print('Beta', beta)

'''

==> Experiments/On_MNIST/reconstruct_beta/test_dp_sampling.py <==
import sys

sys.argv = ['']
del sys

import os
import math
from collections import defaultdict
import argparse
from torch.autograd import Variable
import torch
import torch.nn as nn
import torch.optim
from torchvision.utils import save_image
import torchvision
from torchvision.datasets import MNIST, CIFAR10, FashionMNIST
from torch.utils.data import DataLoader, TensorDataset, random_split
import torch.utils.data as Data
import torch.nn.functional as F
import torchvision.transforms as T
from torchvision import datasets, transforms
import matplotlib.pyplot as plt
import numpy as np
from torch.utils.data import DataLoader, Dataset
import copy
import random


def conv_block(in_channels, out_channels, stride=1):
    return nn.Sequential(
        nn.Conv2d(in_channels, out_channels, kernel_size=3, stride=stride, padding=1, bias=False),
        nn.BatchNorm2d(out_channels),
        nn.ReLU(inplace=True),
        nn.Conv2d(out_channels, out_channels, kernel_size=1, stride=1, bias=False),
        nn.BatchNorm2d(out_channels),
    )


def to_img(x):
    x = x.clamp(0, 1)
    x = x.view(x.size(0), 1, 28, 28)
    return x


class ResBlock(nn.Module):
    def __init__(self, in_channels, out_channels, stride=None):
        super().__init__()
        stride = stride or (1 if in_channels >= out_channels else 2)
        self.block = conv_block(in_channels, out_channels, stride)
        if stride == 1 and in_channels == out_channels:
            self.skip = nn.Identity()
        else:
            self.skip = nn.Sequential(
                nn.Conv2d(in_channels, out_channels, kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(out_channels),
            )

    def forward(self, x):
        return F.relu(self.block(x) + self.skip(x))


class ResNet(nn.Module):
    def __init__(self, in_channels, block_features, num_classes=10, headless=False):
        super().__init__()
        block_features = [block_features[0]] + block_features + ([num_classes] if headless else [])
        self.expand = nn.Sequential(
            nn.Conv2d(in_channels, block_features[0], kernel_size=1, stride=1, bias=False),
            nn.BatchNorm2d(block_features[0]),
        )
        self.res_blocks = nn.ModuleList([
            ResBlock(block_features[i], block_features[i + 1])
            for i in range(len(block_features) - 1)
        ])
        self.linear_head = None if headless else nn.Linear(block_features[-1], num_classes)

    def forward(self, x):
        x = self.expand(x)
        for res_block in self.res_blocks:
            x = res_block(x)
        if self.linear_head is not None:
            x = F.avg_pool2d(x, x.shape[-1])  # completely reduce spatial dimension
            x = self.linear_head(x.reshape(x.shape[0], -1))
        return x


def resnet18(in_channels, num_classes):
    block_features = [64] * 2 + [128] * 2 + [256] * 2 + [512] * 2
    return ResNet(in_channels, block_features, num_classes)


def resnet34(in_channels, num_classes):
    block_features = [64] * 3 + [128] * 4 + [256] * 6 + [512] * 3
    return ResNet(in_channels, block_features, num_classes)


class Unet(nn.Module):
    def __init__(self, in_channels, down_features, num_classes, pooling=False):
        super().__init__()
        self.expand = conv_block(in_channels, down_features[0])

        self.pooling = pooling

        down_stride = 1 if pooling else 2
        self.downs = nn.ModuleList([
            conv_block(ins, outs, stride=down_stride) for ins, outs in zip(down_features, down_features[1:])])

        up_features = down_features[::-1]
        self.ups = nn.ModuleList([
            conv_block(ins + outs, outs) for ins, outs in zip(up_features, up_features[1:])])

        self.final_conv = nn.Conv2d(down_features[0], num_classes, kernel_size=1)

        self.upsample = nn.Upsample(scale_factor=2, mode='bilinear', align_corners=False)

    def forward(self, x):
        x = self.expand(x)

        x_skips = []

        for down in self.downs:
            x_skips.append(x)
            x = down(x)
            if self.pooling:
                x = F.max_pool2d(x, 2)

        for up, x_skip in zip(self.ups, reversed(x_skips)):
            x = torch.cat([self.upsample(x), x_skip], dim=1)
            x = up(x)

        x = self.final_conv(x)

        return x


class LinearModel(nn.Module):
    # 定义神经网络
    def __init__(self, n_feature=192, h_dim=3 * 32, n_output=10):
        # 初始化数组，参数分别是初始化信息，特征数，隐藏单元数，输出单元数
        super(LinearModel, self).__init__()
        self.fc1 = nn.Linear(n_feature, h_dim)  # 第一个全连接层
        self.fc2 = nn.Linear(h_dim, n_output)  # output

    # 设置隐藏层到输出层的函数

    def forward(self, x):
        # 定义向前传播函数
        x = F.relu(self.fc1(x))
        return self.fc2(x)

class LinearModel_first_relu(nn.Module):
    # 定义神经网络
    def __init__(self, n_feature=192, h_dim=3 * 32, n_output=10):
        # 初始化数组，参数分别是初始化信息，特征数，隐藏单元数，输出单元数
        super(LinearModel, self).__init__()
        self.fc1 = nn.Linear(n_feature, h_dim)  # 第一个全连接层
        self.fc2 = nn.Linear(h_dim, n_output)  # output

    # 设置隐藏层到输出层的函数

    def forward(self, x):
        # 定义向前传播函数
        x = F.relu(x)
        x = F.relu(self.fc1(x))
        return self.fc2(x)


class My_subset(Dataset):
    r"""
    Subset of a dataset at specified indices.

    Arguments:
        dataset (Dataset): The whole Dataset
        indices (sequence): Indices in the whole set selected for subset
        labels(sequence) : targets as required for the indices. will be the same length as indices
    """

    def __init__(self, dataset, indices):
        self.dataset = dataset
        self.indices = indices
        self.data, self.targets = self.get_image_label()

    def __getitem__(self, idx):
        image, label = self.dataset[self.indices[idx]]
        return (image, label)

    def __len__(self):
        return len(self.indices)

    def get_image_label(self, ):
        if args.dataset == "MNIST":
            temp_img = torch.empty(0, 1, 28, 28).float().to(args.device)
            temp_label = torch.empty(0).long().to(args.device)
            for id in self.indices:
                image, label = self.dataset[id]
                image, label = image.reshape(1, 1, 28, 28).to(args.device), torch.tensor([label]).long().to(args.device)
                # print(image)
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)
        elif args.dataset == "CIFAR10":
            temp_img = torch.empty(0, 3, 32, 32).float().to(args.device)
            temp_label = torch.empty(0).long().to(args.device)
            for id in self.indices:
                image, label = self.dataset[id]
                image, label = image.to(args.device).reshape(1, 3, 32, 32), torch.tensor([label]).long().to(args.device)
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)

        print(temp_label.shape, temp_img.shape)
        d = Data.TensorDataset(temp_img, temp_label)
        return temp_img, temp_label


class DatasetSplit(Dataset):
    def __init__(self, dataset, idxs, args):
        self.index = 0
        self.dataset = dataset
        #         self.idxs = list(idxs)
        #         self.idxs = random.sample(list(idxs), int(len(idxs)*sampling))
        if args.sampling == 1:
            self.idxs = list(idxs)
        else:
            self.idxs = np.random.choice(list(idxs), size=int(len(idxs) * args.sampling), replace=True)
            # self.idxs = random.sample(list(idxs), int(len(idxs) * sampling)) # without replacement
            # random.choice is with replacement
        # print('datasplite' , idxs, len(dataset))

        self.data, self.targets = self.get_image_label()

    def __len__(self):
        return len(self.idxs)

    def __getitem__(self, item):
        image, label = self.dataset[self.idxs[item]]
        # print("item", item, self.index, self.idxs[item],label)
        self.index += 1
        # print("self.idxs", self.idxs)
        return image, label

    def get_image_label(self, ):
        if args.dataset == "MNIST":
            temp_img = torch.empty(0, 1, 28, 28).float().to(args.device)
            temp_label = torch.empty(0).long().to(args.device)
            for id in self.idxs:
                image, label = self.dataset[id]
                image, label = image.reshape(1, 1, 28, 28).to(args.device), torch.tensor([label]).long().to(args.device)
                # print(image)
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)
        elif args.dataset == "CIFAR10":
            temp_img = torch.empty(0, 3, 32, 32).float().to(args.device)
            temp_label = torch.empty(0).long().to(args.device)
            for id in self.idxs:
                image, label = self.dataset[id]
                image, label = image.to(args.device).reshape(1, 3, 32, 32), torch.tensor([label]).long().to(args.device)
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)

        print(temp_label.shape, temp_img.shape)
        d = Data.TensorDataset(temp_img, temp_label)
        return temp_img, temp_label


class AdaHessian(torch.optim.Optimizer):
    """
    Implements the AdaHessian algorithm from "ADAHESSIAN: An Adaptive Second OrderOptimizer for Machine Learning"

    Arguments:
        params (iterable) -- iterable of parameters to optimize or dicts defining parameter groups
        lr (float, optional) -- learning rate (default: 0.1)
        betas ((float, float), optional) -- coefficients used for computing running averages of gradient and the squared hessian trace (default: (0.9, 0.999))
        eps (float, optional) -- term added to the denominator to improve numerical stability (default: 1e-8)
        weight_decay (float, optional) -- weight decay (L2 penalty) (default: 0.0)
        hessian_power (float, optional) -- exponent of the hessian trace (default: 1.0)
        update_each (int, optional) -- compute the hessian trace approximation only after *this* number of steps (to save time) (default: 1)
        n_samples (int, optional) -- how many times to sample `z` for the approximation of the hessian trace (default: 1)
    """

    def __init__(self, params, lr=0.1, betas=(0.9, 0.999), eps=1e-8, weight_decay=0.0,
                 hessian_power=1.0, update_each=1, n_samples=1, average_conv_kernel=False):
        if not 0.0 <= lr:
            raise ValueError(f"Invalid learning rate: {lr}")
        if not 0.0 <= eps:
            raise ValueError(f"Invalid epsilon value: {eps}")
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError(f"Invalid beta parameter at index 0: {betas[0]}")
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError(f"Invalid beta parameter at index 1: {betas[1]}")
        if not 0.0 <= hessian_power <= 1.0:
            raise ValueError(f"Invalid Hessian power value: {hessian_power}")

        self.n_samples = n_samples
        self.update_each = update_each
        self.average_conv_kernel = average_conv_kernel

        # use a separate generator that deterministically generates the same `z`s across all GPUs in case of distributed training
        self.generator = torch.Generator().manual_seed(2147483647)

        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay, hessian_power=hessian_power)
        super(AdaHessian, self).__init__(params, defaults)

        for p in self.get_params():
            p.requires_grad = True
            p.hess = 0.0
            self.state[p]["hessian step"] = 0

    def get_params(self):
        """
        Gets all parameters in all param_groups with gradients
        """

        return (p for group in self.param_groups for p in group['params'] if p.requires_grad)

    def zero_hessian(self):
        """
        Zeros out the accumalated hessian traces.
        """

        for p in self.get_params():
            if not isinstance(p.hess, float) and self.state[p]["hessian step"] % self.update_each == 0:
                p.hess.zero_()

    @torch.no_grad()
    def set_hessian(self):
        """
        Computes the Hutchinson approximation of the hessian trace and accumulates it for each trainable parameter.
        """

        params = []
        for p in filter(lambda p: p.grad is not None, self.get_params()):
            if self.state[p]["hessian step"] % self.update_each == 0:  # compute the trace only each `update_each` step
                params.append(p)
            self.state[p]["hessian step"] += 1

        if len(params) == 0:
            return

        if self.generator.device != params[0].device:  # hackish way of casting the generator to the right device
            self.generator = torch.Generator(params[0].device).manual_seed(2147483647)

        # for p in params:
        #     # p.grad.requires_grad=True
        #     print(p.shape)
        #     print(p.grad.shape)
        grads = [p.grad for p in params]
        # grads.requires_grad = True
        # print("grads", grads)

        for i in range(self.n_samples):
            zs = [torch.randint(0, 2, p.size(), generator=self.generator, device=p.device) * 2.0 - 1.0 for p in params]  # Rademacher distribution {-1.0, 1.0}

            h_zs = torch.autograd.grad(grads, params, grad_outputs=zs, only_inputs=True, retain_graph=i < self.n_samples - 1)
            for h_z, z, p in zip(h_zs, zs, params):
                # print(h_z, z)
                p.hess += h_z * z / self.n_samples  # approximate the expected values of z*(H@z)
                # print("p.hess", p.hess.shape)

    @torch.no_grad()
    def step(self, closure=None):
        """
        Performs a single optimization step.
        Arguments:
            closure (callable, optional) -- a closure that reevaluates the model and returns the loss (default: None)
        """

        loss = None
        if closure is not None:
            loss = closure()

        self.zero_hessian()
        self.set_hessian()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None or p.hess is None:
                    continue

                if self.average_conv_kernel and p.dim() == 4:
                    p.hess = torch.abs(p.hess).mean(dim=[2, 3], keepdim=True).expand_as(p.hess).clone()

                # Perform correct stepweight decay as in AdamW
                p.mul_(1 - group['lr'] * group['weight_decay'])

                state = self.state[p]

                # State initialization
                if len(state) == 1:
                    state['step'] = 0
                    state['exp_avg'] = torch.zeros_like(p.data)  # Exponential moving average of gradient values
                    state['exp_hessian_diag_sq'] = torch.zeros_like(p.data)  # Exponential moving average of Hessian diagonal square values

                exp_avg, exp_hessian_diag_sq = state['exp_avg'], state['exp_hessian_diag_sq']
                beta1, beta2 = group['betas']
                state['step'] += 1

                # Decay the first and second moment running average coefficient
                exp_avg.mul_(beta1).add_(p.grad, alpha=1 - beta1)
                exp_hessian_diag_sq.mul_(beta2).addcmul_(p.hess, p.hess, value=1 - beta2)

                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                k = group['hessian_power']
                denom = (exp_hessian_diag_sq / bias_correction2).pow_(k / 2).add_(group['eps'])

                # make update
                step_size = group['lr'] / bias_correction1
                #p.addcdiv_(exp_avg, denom, value=-step_size)
                p = p.addcdiv_(exp_avg, denom, value=step_size)

        return self.get_params()


    @staticmethod
    @torch.no_grad()
    def hessian_unl_update(p, hess, args, i):
        average_conv_kernel = False
        weight_decay = 0.0
        betas = (0.9, 0.999)
        hessian_power = 1.0
        eps = args.lr # 1e-8

        if average_conv_kernel and p.dim() == 4:
            hess = torch.abs(hess).mean(dim=[2, 3], keepdim=True).expand_as(hess).clone()

        # Perform correct stepweight decay as in AdamW
        # p = p.mul_(1 - args.lr * weight_decay)

        state = {}
        state["hessian"] = 1

        # State initialization
        if len(state) == 1:
            state['step'] = 0
            state['exp_avg'] = torch.zeros_like(p.data)  # Exponential moving average of gradient values
            state['exp_hessian_diag_sq'] = torch.zeros_like(
                p.data)  # Exponential moving average of Hessian diagonal square values

        exp_avg, exp_hessian_diag_sq = state['exp_avg'], state['exp_hessian_diag_sq']
        beta1, beta2 = betas
        state['step'] = i

        # Decay the first and second moment running average coefficient

        exp_avg.mul_(beta1).add_(p.grad, alpha=1 - beta1)
        #exp_hessian_diag_sq.mul_(beta2).addcmul_(p_hs.hess, p_hs.hess, value=1 - beta2)
        exp_hessian_diag_sq.mul_(beta2).addcmul_(hess, hess, value=1 - beta2)

        bias_correction1 = 1 #- beta1 ** state['step']
        bias_correction2 = 1 #- beta2 ** state['step']

        k = hessian_power
        denom = (exp_hessian_diag_sq / bias_correction2).pow_(k / 2).add_(eps)

        # make update
        step_size = args.lr / bias_correction1
        # p.addcdiv_(exp_avg, denom, value=-step_size)
        p = p.addcdiv_(exp_avg, denom, value=step_size * 0.1)
        #p_hs.data = p_hs.data + args.lr * p_hs.grad.data * 10
        return exp_avg, denom, step_size



def scoring_function(matrix):
    # This is a simple scoring function that returns the matrix itself as scores.
    # You can replace it with your own scoring function if needed.
    return matrix

def dp_sampling(matrix, epsilon, sample_size, replacement):
    scores = scoring_function(matrix)
    sensitivity = 1.0  # The sensitivity of our scoring function is 1

    # Calculate probabilities using the exponential mechanism
    probabilities = np.exp(epsilon * scores / (2 * sensitivity))
    probabilities /= probabilities.sum()

    # Flatten the matrix and probabilities for sampling
    flat_matrix = matrix.flatten()
    flat_probabilities = probabilities.flatten()

    # Sample elements without replacement
    sampled_indices = np.random.choice(
        np.arange(len(flat_matrix)),
        size=sample_size,
        replace=replacement,
        p=flat_probabilities
    )

    # Create the output matrix with 0s
    output_matrix = np.zeros_like(matrix)

    # Set the sampled elements to their original values
    np.put(output_matrix, sampled_indices, flat_matrix[sampled_indices])

    return output_matrix
# matrix = torch.tensor([[2, 2, 2, 2], [2, 2, 2, 0]], dtype=torch.float32)
# epsilon = 1.0
# sample_size = 3
#
# sampled_matrix = dp_sampling(matrix, epsilon, sample_size)
# print(sampled_matrix)

class PoisonedDataset(Dataset):

    def __init__(self, dataset, base_label, trigger_label, poison_samples, mode="train", device=torch.device("cuda"),
                 dataname="MNIST", args =None, add_backdoor=1, dp_sample=0):
        # self.class_num = len(dataset.classes)
        # self.classes = dataset.classes
        # self.class_to_idx = dataset.class_to_idx
        self.device = device
        self.dataname = dataname
        self.ori_dataset = dataset
        self.add_backdoor = add_backdoor
        self.dp_sample = dp_sample
        self.args = args
        self.data, self.targets = self.add_trigger(self.reshape(dataset, dataname), dataset.targets, base_label,
                                                   trigger_label, poison_samples, mode)
        self.channels, self.width, self.height = self.__shape_info__()
        # self.data_test, self.targets_test = self.add_trigger_test(self.reshape(dataset.data, dataname), dataset.targets, base_label, trigger_label, portion, mode)

    def __getitem__(self, item):
        img = self.data[item]
        label_idx = self.targets[item]

        label = np.zeros(10)
        label[label_idx] = 1  # 把num型的label变成10维列表。
        label = torch.Tensor(label)

        img = img.to(self.device)
        label = label.to(self.device)

        return img, label

    def __len__(self):
        return len(self.data)

    def __shape_info__(self):
        return self.data.shape[1:]

    def reshape(self, dataset, dataname="MNIST"):
        if dataname == "MNIST":
            temp_img = dataset.data.reshape(len(dataset.data), 1, 28, 28).float()
        elif dataname == "CIFAR10":
            temp_img = torch.empty(0, 3, 32, 32).float().cuda()
            temp_label = torch.empty(0).long().cuda()
            for id in range(len(dataset)):
                image, label = dataset[id]
                image, label = image.cuda().reshape(1, 3, 32, 32), torch.tensor([label]).long().cuda()
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)
                # print(id)

        # x = torch.Tensor(image.cuda())
        # x = torch.tensor(image)
        # # print(x)

        return np.array(temp_img.to("cpu"))

    def norm(self, data):
        offset = np.mean(data, 0)
        scale = np.std(data, 0).clip(min=1)
        return (data - offset) / scale

    def add_trigger(self, data, targets, base_label, trigger_label, poison_samples, mode):
        print("## generate——test " + mode + " Bad Imgs")
        new_data = copy.deepcopy(data)
        new_targets = []
        new_data_re = []

        # total_poison_num = int(len(new_data) * portion/10)
        _, width, height = data.shape[1:]
        for i in range(len(data)):
            if targets[i] == base_label:
                new_targets.append(trigger_label)
                if trigger_label != base_label:
                    if self.add_backdoor == 1:
                        new_data[i, :, width - 3, height - 3] = 255
                        new_data[i, :, width - 3, height - 4] = 255
                        new_data[i, :, width - 4, height - 3] = 255
                        new_data[i, :, width - 4, height - 4] = 255
                    # new_data[i, :, width - 23, height - 21] = 254
                    # new_data[i, :, width - 23, height - 22] = 254
                # new_data[i, :, width - 22, height - 21] = 254
                # new_data[i, :, width - 24, height - 21] = 254
                new_data[i] = new_data[i] / 255

                if self.dp_sample == 1:
                    replacement = False
                    sampled_matrix = dp_sampling(new_data[i], args.epsilon, args.dp_sampling_size, replacement)
                    new_data_re.append(sampled_matrix)
                elif self.dp_sample==2:
                    replacement = True
                    sampled_matrix = dp_sampling(new_data[i], args.epsilon, args.dp_sampling_size, replacement)
                    new_data_re.append(sampled_matrix)
                else:
                    new_data_re.append(new_data[i])
                # print("new_data[i]",new_data[i])
                poison_samples = poison_samples - 1
                if poison_samples <= 0:
                    break
                # x=torch.tensor(new_data[i])
                # x_cpu = x.cpu().data
                # x_cpu = x_cpu.clamp(0, 1)
                # x_cpu = x_cpu.view(1, 1, 28, 28)
                # grid = torchvision.utils.make_grid(x_cpu, nrow=1, cmap="gray")
                # plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
                # plt.show()

        return torch.Tensor(new_data_re), torch.Tensor(new_targets).long()


def args_parser():
    parser = argparse.ArgumentParser(description='Process some integers.')
    parser.add_argument('--dataset', choices=['MNIST', 'CIFAR10'], default='MNIST')
    parser.add_argument('--cuda', action='store_true')
    parser.add_argument('--num_epochs', type=int, default=10, help='Number of training epochs for VIBI.')
    parser.add_argument('--explainer_type', choices=['Unet', 'ResNet_2x', 'ResNet_4x', 'ResNet_8x'],
                        default='ResNet_4x')
    parser.add_argument('--xpl_channels', type=int, choices=[1, 3], default=1)
    parser.add_argument('--k', type=int, default=12, help='Number of chunks.')
    parser.add_argument('--beta', type=float, default=0, help='beta in objective J = I(y,t) - beta * I(x,t).')
    parser.add_argument('--unlearning_ratio', type=float, default=0.1)
    parser.add_argument('--num_samples', type=int, default=4,
                        help='Number of samples used for estimating expectation over p(t|x).')
    parser.add_argument('--resume_training', action='store_true')
    parser.add_argument('--save_best', action='store_true',
                        help='Save only the best models (measured in valid accuracy).')
    parser.add_argument('--save_images_every_epoch', action='store_true', help='Save explanation images every epoch.')
    parser.add_argument('--jump_start', action='store_true', default=False)
    args = parser.parse_args()
    return args


# train_loader_full = DataLoader(train_set_no_aug, batch_size=200, shuffle=True, num_workers=1)

# train_loader_full = DataLoader(train_set_no_aug, batch_size=200, shuffle=True, num_workers=1)


def show_cifar(x):
    # print(x)
    x = x.cpu().data
    x = x.clamp(0, 1)
    if args.dataset == "MNIST":
        x = x.view(x.size(0), 1, 28, 28)
    elif args.dataset == "CIFAR10":
        x = x.view(1, 3, 32, 32)
    print(x)
    grid = torchvision.utils.make_grid(x, nrow=1, cmap="gray")
    plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
    plt.show()

def create_backdoor_train_dataset(dataname, train_data, base_label, trigger_label, poison_samples, batch_size, args , add_backdoor, dp_sample):
    train_data = PoisonedDataset(train_data, base_label, trigger_label, poison_samples=poison_samples, mode="train",
                                 device=args.device, dataname=dataname, args=args, add_backdoor=add_backdoor, dp_sample=dp_sample)
    b = Data.TensorDataset(train_data.data, train_data.targets)
    # x = test_data_tri.data_test[0]
    x = torch.tensor(train_data.data[0])
    # print(x)
    x = x.cpu().data
    x = x.clamp(0, 1)
    if args.dataset == "MNIST":
        x = x.view(x.size(0), 1, 28, 28)
    elif args.dataset == "CIFAR10":
        x = x.view(1, 3, 32, 32)
    print(x)
    grid = torchvision.utils.make_grid(x, nrow=1, cmap="gray")
    plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
    plt.show()
    return train_data.data, train_data.targets


"""
                # x=torch.tensor(new_data[i])
                # x_cpu = x.cpu().data
                # x_cpu = x_cpu.clamp(0, 1)
                # x_cpu = x_cpu.view(1, 3, 32, 32)
                # grid = torchvision.utils.make_grid(x_cpu, nrow=1, cmap="gray")
                # plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
                # plt.show()
"""


def create_backdoor_test_dataset(dataname, test_data, base_label, trigger_label, poison_samples, batch_size, device):
    test_data_tri = PoisonedDataset(test_data, base_label, trigger_label, poison_samples=poison_samples, mode="test",
                                    device=device, dataname=dataname)
    b = Data.TensorDataset(test_data_tri.data, test_data_tri.targets)
    # x = test_data_tri.data_test[0]
    x = torch.tensor(test_data_tri.data[0])
    # print(x)
    x = x.cpu().data
    x = x.clamp(0, 1)
    if args.dataset == "MNIST":
        x = x.view(x.size(0), 1, 28, 28)
    elif args.dataset == "CIFAR10":
        x = x.view(1, 3, 32, 32)
    grid = torchvision.utils.make_grid(x, nrow=1, cmap="gray")
    plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
    plt.show()
    return b


@torch.no_grad()
def test_accuracy(model, data_loader, args, name='test'):
    num_total = 0
    num_correct = 0
    model.eval()
    for x, y in data_loader:
        x, y = x.to(args.device), y.to(args.device)
        if args.dataset == 'MNIST':
            x = x.view(x.size(0), -1)
        out = model(x, mode='test')
        if y.ndim == 2:
            y = y.argmax(dim=1)
        num_correct += (out.argmax(dim=1) == y).sum().item()
        num_total += len(x)
    acc = num_correct / num_total
    acc = round(acc, 5)
    # print(f'{name} accuracy: {acc:.4f}')
    return acc



@torch.no_grad()
def test_category_acc(model, data_loader, args):

    model.eval()
    # Initialize counters
    correct_by_category = [0 for _ in range(10)]
    total_by_category = [0 for _ in range(10)]

    with torch.no_grad():
        for images, labels in data_loader:
            images, labels = images.to(args.device), labels.to(args.device)
            if args.dataset == 'MNIST':
                images = images.view(images.size(0), -1)
            outputs = model(images, mode='test')
            _, predicted = torch.max(outputs.data, 1)

            for i in range(len(labels)):
                true_label = labels[i].item()
                predicted_label = predicted[i].item()

                if true_label == predicted_label:
                    correct_by_category[true_label] += 1
                total_by_category[true_label] += 1

    accuracy_by_category = [correct / total for correct, total in zip(correct_by_category, total_by_category)]

    for i, accuracy in enumerate(accuracy_by_category):
        print(f"Category {i}: {accuracy:.2%}")

def num_params(model):
    return sum([p.numel() for p in model.parameters() if p.requires_grad])


def sample_gumbel(size):
    return -torch.log(-torch.log(torch.rand(size)))


def gumbel_reparametrize(log_p, temp, num_samples):
    assert log_p.ndim == 2
    B, C = log_p.shape  # (B, C)
    shape = (B, num_samples, C)
    g = sample_gumbel(shape).to(log_p.device)  # (B, N, C)
    return F.softmax((log_p.unsqueeze(1) + g) / temp, dim=-1)  # (B, N, C)


# this is only a, at most k-hot relaxation
def k_hot_relaxed(log_p, k, temp, num_samples):
    assert log_p.ndim == 2
    B, C = log_p.shape  # (B, C)
    shape = (k, B, C)
    k_log_p = log_p.unsqueeze(0).expand(shape).reshape((k * B, C))  # (k* B, C)
    k_hot = gumbel_reparametrize(k_log_p, temp, num_samples)  # (k* B, N, C)
    k_hot = k_hot.reshape((k, B, num_samples, C))  # (k, B, N, C)
    k_hot, _ = k_hot.max(dim=0)  # (B, N, C)
    return k_hot  # (B, N, C)


# needed for when labels are not one-hot
def soft_cross_entropy_loss(logits, y):
    return -(y * F.log_softmax(logits, dim=-1)).sum(dim=1).mean()


def KL_between_normals(q_distr, p_distr):
    mu_q, sigma_q = q_distr
    mu_p, sigma_p = p_distr
    k = mu_q.size(1)

    mu_diff = mu_p - mu_q
    mu_diff_sq = torch.mul(mu_diff, mu_diff)
    logdet_sigma_q = torch.sum(2 * torch.log(torch.clamp(sigma_q, min=1e-8)), dim=1)
    logdet_sigma_p = torch.sum(2 * torch.log(torch.clamp(sigma_p, min=1e-8)), dim=1)

    fs = torch.sum(torch.div(sigma_q ** 2, sigma_p ** 2), dim=1) + torch.sum(torch.div(mu_diff_sq, sigma_p ** 2), dim=1)
    two_kl = fs - k + logdet_sigma_p - logdet_sigma_q
    return two_kl * 0.5


def KL_between_q_p(q_distr, p_distr):
    return 1


class Mine1(nn.Module):

    def __init__(self, noise_size=49, sample_size=28*28, output_size=1, hidden_size=128):
        super(Mine1, self).__init__()
        self.fc1_noise = nn.Linear(noise_size, hidden_size, bias=False)
        self.fc1_sample = nn.Linear(sample_size, hidden_size, bias=False)
        self.fc1_bias = nn.Parameter(torch.zeros(hidden_size))
        self.fc2 = nn.Linear(hidden_size, hidden_size)
        self.fc3 = nn.Linear(hidden_size, output_size)

        self.ma_et = None

        for m in self.modules():
            if isinstance(m, nn.Linear):
                nn.init.kaiming_normal_(m.weight)
                if m.bias is not None:
                    nn.init.constant_(m.bias, 0.0)

    def forward(self, noise, sample):
        x_noise = self.fc1_noise(noise)
        x_sample = self.fc1_sample(sample)
        x = F.leaky_relu(x_noise + x_sample + self.fc1_bias, negative_slope=2e-1)
        x = F.leaky_relu(self.fc2(x), negative_slope=2e-1)
        x = F.leaky_relu(self.fc3(x), negative_slope=2e-1)
        return x


class MINE(nn.Module):
    def __init__(self, output_size=49, input_size=28*28, hidden_size=1280):
        super(MINE, self).__init__()
        self.fc1 = nn.Linear(input_size + output_size, hidden_size)
        self.fc2 = nn.Linear(hidden_size, 1)

    def forward(self, x, y):
        x = x.view(x.shape[0], -1)
        y = y.view(y.shape[0], -1)
        xy = torch.cat([x, y], dim=1)
        h = torch.relu(self.fc1(xy))
        return self.fc2(h)

class VIBI(nn.Module):
    def __init__(self, explainer, approximator, forgetter, k=4, num_samples=4, temp=1):
        super().__init__()

        self.explainer = explainer
        self.approximator = approximator
        self.forgetter = forgetter
        # self.fc3 = nn.Linear(49, 400)
        # self.fc4 = nn.Linear(400, 784)
        self.k = k
        self.temp = temp
        self.num_samples = num_samples

        self.warmup = False

    def explain(self, x, mode='topk', num_samples=None):
        """Returns the relevance scores
        """
        double_logits_z = self.explainer(x)  # (B, C, h, w)
        if mode == 'distribution':  # return the distribution over explanation
            B, double_dimZ = double_logits_z.shape
            dimZ = int(double_dimZ / 2)
            mu = double_logits_z[:, :dimZ].cuda()
            logvar = torch.log(torch.nn.functional.softplus(double_logits_z[:, dimZ:]).pow(2)).cuda()
            logits_z = self.reparametrize(mu, logvar)
            return logits_z, mu, logvar
        elif mode == 'test':  # return top k pixels from input
            B, double_dimZ = double_logits_z.shape
            dimZ = int(double_dimZ / 2)
            mu = double_logits_z[:, :dimZ].cuda()
            logvar = torch.log(torch.nn.functional.softplus(double_logits_z[:, dimZ:]).pow(2)).cuda()
            logits_z = self.reparametrize(mu, logvar)
            return logits_z

    def forward(self, x, mode='topk'):
        B = x.size(0)
        #         print("B, C, H, W", B, C, H, W)
        if mode == 'distribution':
            logits_z, mu, logvar = self.explain(x, mode='distribution')  # (B, C, H, W), (B, C* h* w)
            logits_y = self.approximator(logits_z)  # (B , 10)
            logits_y = logits_y.reshape((B, 10))  # (B,   10)
            return logits_z, logits_y, mu, logvar
        elif mode == 'forgetting':
            logits_z, mu, logvar = self.explain(x, mode='distribution')  # (B, C, H, W), (B, C* h* w)
            #print("logits_z, mu, logvar", logits_z, mu, logvar)
            logits_y = self.approximator(logits_z)  # (B , 10)
            logits_y = logits_y.reshape((B, 10))  # (B,   10)
            x_hat = self.forget(logits_z)
            return logits_z, logits_y, x_hat, mu, logvar
        elif mode == 'cifar_forgetting':
            logits_z, mu, logvar = self.explain(x, mode='distribution')  # (B, C, H, W), (B, C* h* w)
            #print("logits_z, mu, logvar", logits_z, mu, logvar)
            # B, dimZ = logits_z.shape
            # logits_z = logits_z.reshape((B,8,8,8))
            logits_y = self.approximator(logits_z)  # (B , 10)
            logits_y = logits_y.reshape((B, 10))  # (B,   10)
            x_hat = self.cifar_forget(logits_z)
            return logits_z, logits_y, x_hat, mu, logvar
        elif mode == 'cifar_test':
            logits_z = self.explain(x, mode='test')  # (B, C, H, W)
            # B, dimZ = logits_z.shape
            # logits_z = logits_z.reshape((B,8,8,8))
            logits_y = self.approximator(logits_z)
            return logits_y
        elif mode == 'test':
            logits_z = self.explain(x, mode=mode)  # (B, C, H, W)
            logits_y = self.approximator(logits_z)
            return logits_y
        elif mode == 'forgetting_from_Z':
            #logits_z, mu, logvar = self.explain(x, mode='distribution')  # (B, C, H, W), (B, C* h* w)
            logits_z = x
            logits_y = self.approximator(logits_z)  # (B , 10)
            logits_y = logits_y.reshape((B, 10))  # (B,   10)
            x_hat = self.forget(logits_z)
            return logits_z, logits_y, x_hat #, mu, logvar

    def forget(self, logits_z):
        output_x = self.forgetter(logits_z)
        return torch.sigmoid(output_x)

    def reparametrize(self, mu, logvar):
        std = logvar.mul(0.5).exp_()
        if torch.cuda.is_available():
            eps = torch.cuda.FloatTensor(std.size()).normal_()
        else:
            eps = torch.FloatTensor(std.size()).normal_()
        eps = Variable(eps)
        return eps.mul(std).add_(mu)


def init_vibi(dataset):
    k = args.k
    beta = args.beta
    num_samples = args.num_samples
    xpl_channels = args.xpl_channels
    explainer_type = args.explainer_type

    if dataset == 'MNIST':
        approximator = LinearModel(n_feature=49)
        forgetter = LinearModel(n_feature=49, n_output= 28 * 28)
        explainer = LinearModel(n_feature=28 * 28, n_output=49 * 2)  # resnet18(1, 49*2) #
        lr = args.lr

    elif dataset == 'CIFAR10':
        approximator = LinearModel(n_feature=3 * 7 * 7)
        explainer = resnet18(3, 3 * 7 * 7 * 2)  # resnet18(1, 49*2)
        forgetter = LinearModel(n_feature=3 * 7 * 7, n_output=3 * 32 * 32)
        lr = args.lr

    elif dataset == 'CIFAR100':
        approximator = LinearModel(n_feature=8 * 8 * 8, n_output=100)
        explainer = resnet18(3, 8 * 8 * 8 * 2)  # resnet18(1, 49*2)
        forgetter = LinearModel(n_feature=8 * 8 * 8, n_output=3 * 32 * 32)
        lr = 3e-4
    elif dataset == 'MNIST_nips':
        approximator = LinearModel_first_relu(n_feature=49)
        forgetter = LinearModel(n_feature=49, n_output= 28 * 28)
        explainer = LinearModel(n_feature=28 * 28, n_output=49 * 2)  # resnet18(1, 49*2) #
        lr = args.lr

    vibi = VIBI(explainer, approximator, forgetter, k=k, num_samples=args.num_samples)
    vibi.to(args.device)
    return vibi, lr

def test_grad(model, x, y, loss_fn, optimizer):
    logits_z, logits_y, x_hat, mu, logvar = model(x.detach(), mode='forgetting')  # (B, C* h* w), (B, N, 10)
    H_p_q = loss_fn(logits_y, y)
    KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
    KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
    KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()

    x_hat = x_hat.view(x_hat.size(0), -1)
    x = x.view(x.size(0), -1)
    # x = torch.sigmoid(torch.relu(x))
    BCE = reconstruction_function(x_hat, x)  # mse loss
    loss1 = args.beta * KLD_mean
    loss2 = H_p_q
    optimizer.zero_grad()
    print("loss2.grad 1", loss2.grad)
    loss2.backward()

    print("loss2.grad2", loss2.grad)
    H_p_q.detach()
    optimizer.zero_grad()



def learning_train(dataset, model, loss_fn, reconstruction_function, args, epoch, mu_list,
                   sigma_list, train_loader, learn_model_type):
    logs = defaultdict(list)
    optimizer = torch.optim.Adam(model.parameters(), lr=args.lr)

    for step, (x, y) in enumerate(dataset):
        x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
        x = x.view(x.size(0), -1)
        # print(x)
        # break

        #test_grad(model, x, y, loss_fn, optimizer)


        logits_z, logits_y, x_hat, mu, logvar = model(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
        H_p_q = loss_fn(logits_y, y)
        KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
        KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
        KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()


        x_hat = x_hat.view(x_hat.size(0), -1)
        x = x.view(x.size(0), -1)
        # x = torch.sigmoid(torch.relu(x))
        BCE = reconstruction_function(x_hat, x)  # mse loss

        if learn_model_type == 'vib':
            loss = args.beta * KLD_mean + H_p_q  # + BCE / (args.batch_size * 28 * 28)
        elif learn_model_type == 'nips':
            loss = 0.0000001 * KLD_mean + H_p_q

        optimizer.zero_grad()
        loss.backward()
        torch.nn.utils.clip_grad_norm_(model.parameters(), args.max_norm, norm_type=2.0, error_if_nonfinite=False)
        optimizer.step()

        # B, Z_size = logits_z.shape
        # mi = calculate_MI(x.detach(), logits_z.detach(), Z_size, M, M_opt, args, ma_rate=0.001)

        acc = (logits_y.argmax(dim=1) == y).float().mean().item()
        sigma = torch.sqrt_(torch.exp(logvar)).mean().item()
        # JS_p_q = 1 - js_div(logits_y.softmax(dim=1), y.softmax(dim=1)).mean().item()
        metrics = {
            'acc': acc,
            'loss': loss.item(),
            'BCE': BCE.item(),
            'H(p,q)': H_p_q.item(),
            # '1-JS(p,q)': JS_p_q,
            'mu': torch.mean(mu).item(),
            'sigma': sigma,
            'KLD': KLD.item(),
            'KLD_mean': KLD_mean.item(),
            # 'mutual_info':mi,
        }

        for m, v in metrics.items():
            logs[m].append(v)
        if epoch == args.num_epochs - 1:
            mu_list.append(torch.mean(mu).item())
            sigma_list.append(sigma)
        if step % len(train_loader) % 2600 == 0:  # former is 600 when batch_size = 100
            print(f'[{epoch}/{0 + args.num_epochs}:{step % len(train_loader):3d}] '
                  + ', '.join([f'{k} {v:.3f}' for k, v in metrics.items()]))
    return model, mu_list, sigma_list


def unlearning_frkl(vibi_f_frkl, optimizer_frkl, vibi, epoch_test_acc, dataloader_erase, dataloader_remain, loss_fn,
                    reconstructor, reconstruction_function, test_loader, train_loader, train_type):
    logs = defaultdict(list)

    acc_test = []
    backdoor_acc_list = []

    print(len(dataloader_erase.dataset))
    train_bs = 0
    temp_acc = []
    temp_back = []
    for epoch in range(args.num_epochs):
        vibi_f_frkl.train()
        step_start = epoch * len(dataloader_erase)
        index = 0

        for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
            x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
            if args.dataset == 'MNIST':
                x = x.view(x.size(0), -1)

            x2, y2 = x2.to(args.device), y2.to(args.device)  # (B, C, H, W), (B, 10)
            if args.dataset == 'MNIST':
                x2 = x2.view(x2.size(0), -1)


            logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')
            logits_z_e2, logits_y_e2, x_hat_e2, mu_e2, logvar_e2 = vibi_f_frkl(x2, mode='forgetting')
            logits_z_f, logits_y_f, x_hat_f, mu_f, logvar_f = vibi(x, mode='forgetting')
            # logits_y_e = torch.softmax(logits_y_e, dim=1)
            logits_z_e_log_softmax = logits_z_e.log_softmax(dim=1)
            p_x_e = x.softmax(dim=1)
            B = x.size(0)

            H_p_q = loss_fn(logits_y_e, y)

            H_p_q2 = loss_fn(logits_y_e2, y2)
            KLD_element2 = mu_e2.pow(2).add_(logvar_e2.exp()).mul_(-1).add_(1).add_(logvar_e2).to(args.device)
            KLD_mean2 = torch.mean(KLD_element2).mul_(-0.5).to(args.device)

            KLD = 0.5 * torch.mean(
                logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()

            KLD_mean = 0.5 * torch.mean(
                logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()

            KL_z_r = (torch.exp(logits_z_e_log_softmax) * logits_z_e_log_softmax).sum(dim=1).mean() + math.log(
                logits_z_e_log_softmax.shape[1])

            # x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)
            # x_hat_e = torch.sigmoid(reconstructor(logits_z_e))
            x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)

            x_hat_f = torch.sigmoid(reconstructor(logits_z_f))
            x_hat_f = x_hat_f.view(x_hat_f.size(0), -1)
            # x = torch.sigmoid(torch.relu(x))
            x = x.view(x.size(0), -1)
            # x = torch.sigmoid(x)
            BCE = reconstruction_function(x_hat_e, x)  # mse loss = - log p = log 1/p
            # BCE = torch.mean(x_hat_e.log_softmax(dim=1))
            e_log_p = torch.exp(BCE / (args.batch_size * 28 * 28))  # = 1/p
            e_log_py = torch.exp(H_p_q)
            log_z = torch.mean(logits_z_e.log_softmax(dim=1))
            log_y = torch.mean(logits_y_e.log_softmax(dim=1))
            kl_loss = nn.KLDivLoss(reduction="batchmean", log_target=True)
            kl_f_e = kl_loss(F.log_softmax(logits_y_e, dim=1), F.log_softmax(logits_y_f, dim=1))
            # loss = args.beta * KLD_mean + H_p_q - BCE / (args.batch_size * 28 * 28) - log_z / e_log_p

            # loss = KLD_mean - BCE + args.unlearn_learning_rate * (
            #             kl_f_e - H_p_q)  # #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2

            #print(KLD_mean.item(), BCE.item(), kl_f_e.item(), H_p_q.item(), log_z.item(), log_y.item(), H_p_q2.item())


            unlearning_item = args.kld_r * KLD_mean.item() - args.unlearn_bce_r * BCE.item() + args.unlearn_ykl_r * kl_f_e.item() -  args.unlearn_learning_rate * H_p_q.item() - args.reverse_rate * (log_z.item() + log_y.item())

            #print(unlearning_item)
            learning_item = args.self_sharing_rate * (args.beta * KLD_mean2.item()+ H_p_q2.item())
            #print(learning_item)


            total = unlearning_item + learning_item # expected to equal to 0
            if unlearning_item <= 0:# have approixmate to the retrained distribution and no need to unlearn
                unl_rate = 0
            else:
                unl_rate = unlearning_item / total

            self_s_rate = 1 - unl_rate


            '''purpose is to make the unlearning item =0, and the learning item =0 '''

            if train_type == 'VIBU':
                loss = args.kld_r * KLD_mean - args.unlearn_bce_r * BCE + args.unlearn_ykl_r * kl_f_e - args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y)
            elif train_type == 'VIBU-SS':
                loss = (args.kld_r * KLD_mean - args.unlearn_bce_r * BCE + args.unlearn_ykl_r * kl_f_e -  args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y) ) * unl_rate + self_s_rate * args.self_sharing_rate * (
                                   args.beta * KLD_mean2 + H_p_q2)  # args.beta * KLD_mean - H_p_q + args.beta * KLD_mean2  + H_p_q2 #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2
            elif train_type == 'NIPSU':
                loss = args.kld_r * KLD_mean + args.unl_r_for_bayesian * (- H_p_q) - args.reverse_rate * (log_z + log_y)


            optimizer_frkl.zero_grad()
            loss.backward()
            torch.nn.utils.clip_grad_norm_(vibi_f_frkl.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
            optimizer_frkl.step()
            acc_back = (logits_y_e.argmax(dim=1) == y).float().mean().item()
            acc = (logits_y_e2.argmax(dim=1) == y2).float().mean().item()
            #test_acc = test_accuracy(vibi_f_frkl, test_loader, args, name='vibi valid top1')
            temp_acc.append(acc)
            temp_back.append(acc_back)
            # JS_p_q = 1 - js_div(logits_y.softmax(dim=1), y.softmax(dim=1)).mean().item()
            metrics = {
                'unlearning_item': unlearning_item,
                'learning_item': learning_item,
                'acc': acc,
                'loss': loss.item(),
                'BCE': BCE.item(),
                'H(p,q)': H_p_q.item(),
                'kl_f_e': kl_f_e.item(),
                'H_p_q2': H_p_q2.item(),
                # '1-JS(p,q)': JS_p_q,
                # 'mu_e': torch.mean(mu_e).item(),
                # 'sigma_e': torch.sqrt_(torch.exp(logvar_e)).mean().item(),
                'KLD': KLD.item(),
                'e_log_p': e_log_p.item(),
                'log_z': log_z.item(),
                'KLD_mean': KLD_mean.item(),
            }

            for m, v in metrics.items():
                logs[m].append(v)
            # if epoch == args.num_epochs - 1:
            #     mu_list.append(torch.mean(mu_e).item())
            #     sigma_list.append(torch.sqrt_(torch.exp(logvar_e)).mean().item())
            if index % len(dataloader_erase) % 600 == 0:
                print(f'[{epoch}/{0 + args.num_epochs}:{index % len(dataloader_erase):3d}] '
                      + ', '.join([f'{k} {v:.3f}' for k, v in metrics.items()]))
            index = index + 1
            train_bs = train_bs + 1
            if acc_back < 0.05:
                break

        vibi_f_frkl.eval()
        valid_acc_old = 0.8
        valid_acc = test_accuracy(vibi_f_frkl, test_loader, args, name='vibi valid top1')
        interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
        logs['val_acc'].extend(interpolate_valid_acc)
        print("test_acc", valid_acc)
        epoch_test_acc.append(valid_acc)
        print("epoch: ", epoch)
        # valid_acc_old = valid_acc
        # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
        print("test_acc", valid_acc)
        acc_test.append(valid_acc)
        backdoor_acc = test_accuracy(vibi_f_frkl, dataloader_erase, args, name='vibi valid top1')
        backdoor_acc_list.append(backdoor_acc)
        print("backdoor_acc", backdoor_acc_list)
        print("acc_test: ", acc_test)
        if backdoor_acc < 0.02:
            print()
            print("end unlearn, train_bs", train_bs)
            break

    print("temp_acc", temp_acc)
    print("temp_back", temp_back)

    return vibi_f_frkl, optimizer_frkl, epoch_test_acc




def unlearning_frkl_compressed(vibi_f_frkl, optimizer_frkl, vibi, epoch_test_acc, dataloader_erase, dataloader_remain, loss_fn,
                    reconstructor, reconstruction_function, test_loader, train_loader, train_type):
    logs = defaultdict(list)

    acc_test = []
    backdoor_acc_list = []

    print(len(dataloader_erase.dataset))
    train_bs = 0
    temp_acc = []
    temp_back = []

    for epoch in range(args.num_epochs):
        vibi_f_frkl.train()
        step_start = epoch * len(dataloader_erase)
        index = 0
        for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
            vibi_f_frkl.train()
            x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
            if args.dataset == 'MNIST':
                x = x.view(x.size(0), -1)

            x2, y2 = x2.to(args.device), y2.to(args.device)  # (B, C, H, W), (B, 10)
            if args.dataset == 'MNIST':
                x2 = x2.view(x2.size(0), -1)


            #logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')
            #logits_z_e2, logits_y_e2, x_hat_e2, mu_e2, logvar_e2 = vibi_f_frkl(x2, mode='forgetting')
            logits_z_f, logits_y_f, x_hat_f, mu_f, logvar_f = vibi(x, mode='forgetting')
            #logits_z_f2, logits_y_f2, x_hat_f2, mu_f2, logvar_f2 = vibi(x2, mode='forgetting')


            #here, the logvar is simga.pow(2)
            if train_type == 'NIPSU':
                logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')
                KLD_mean = 0.5 * torch.mean(logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()
            else:
                logits_z_e, logits_y_e, x_hat_e  = vibi_f_frkl(logits_z_f, mode='forgetting_from_Z')
            #logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')
            #logits_z_e2, logits_y_e2, x_hat_e2  = vibi_f_frkl(logits_z_f2, mode='forgetting_from_Z')

            #x2 = torch.rand(len(x2), 28*28).to(args.device)

            logits_z_e2, logits_y_e2, x_hat_e2, mu_e2, logvar_e2  = vibi_f_frkl(x2, mode='forgetting')

            #two distributions, p(Z_e|X_e) and p(Z|X), apart from the q(Z)
            # logits_y_e = torch.softmax(logits_y_e, dim=1)
            logits_z_e_log_softmax = logits_z_e.log_softmax(dim=1)
            p_x_e = x.softmax(dim=1)
            B = x.size(0)

            H_p_q = loss_fn(logits_y_e, y)

            H_p_q2 = loss_fn(logits_y_e2, y2)


            # kl[f||e], where f is original, e is new trained based on remaining dataset
            KLD_mean_z_and_z_e = 0.5 * torch.mean(
                logvar_e2 - logvar_f + (torch.exp(logvar_f) + (mu_f - mu_e2).pow(2)) / torch.exp(logvar_e2) - 1).to(args.device)


            KLD_element_f = mu_f.pow(2).add_(logvar_f.exp()).mul_(-1).add_(1).add_(logvar_f).to(args.device)
            KLD_mean_f = torch.mean(KLD_element_f).mul_(-0.5).to(args.device)


            # KLD_element_e = mu_e.pow(2).add_(logvar_e.exp()).mul_(-1).add_(1).add_(logvar_e).to(args.device)
            # KLD_mean_e = torch.mean(KLD_element_e).mul_(-0.5).to(args.device)


            KLD_element2 = mu_e2.pow(2).add_(logvar_e2.exp()).mul_(-1).add_(1).add_(logvar_e2).to(args.device)
            KLD_mean2 = torch.mean(KLD_element2).mul_(-0.5).to(args.device)

            if KLD_mean_z_and_z_e.item() < KLD_mean_f.item():
                unlearn_rep = 1/(KLD_mean_z_and_z_e+0.001)
            else:
                unlearn_rep = 0*1/(KLD_mean_z_and_z_e+0.001)


            rho = torch.div(torch.mul(logits_z_e2 - mu_e2, logits_z_f - mu_f), torch.mul(logvar_e2, logvar_f) )
            mean_rho = torch.mean(rho)

            mutual_info_ratio = 0.00001
            if mean_rho.pow(2) >=1:
                mean_rho= torch.tensor([0.99])
                mutual_info_ratio=0
            mutual_info_z_and_ze = torch.mean(1/2 * torch.log(1 - mean_rho.pow(2)) ).to(args.device)
            '''
            KLD_element2 = mu_e2.pow(2).add_(logvar_e2.exp()).mul_(-1).add_(1).add_(logvar_e2).to(args.device)
            KLD_mean2 = torch.mean(KLD_element2).mul_(-0.5).to(args.device)

            # kl[e||f], where e is q(Z_e|X_e), if is p(Z|X)
            KLD = 0.5 * torch.mean(
                logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()

            KLD_mean = 0.5 * torch.mean(
                logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()

            KL_z_r = (torch.exp(logits_z_e_log_softmax) * logits_z_e_log_softmax).sum(dim=1).mean() + math.log(
                logits_z_e_log_softmax.shape[1])
            '''

            M = Mine1(noise_size=49, sample_size=49)
            M.to(args.device)
            M_opt = torch.optim.Adam(M.parameters(), lr=2e-4)

            B, Z_size = logits_z_e.shape
            for i in range(args.mi_epoch):
                mi = calculate_MI(logits_z_e2.detach(), logits_z_e.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
                if mi < 0:
                    i=i-1

            # x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)
            # x_hat_e = torch.sigmoid(reconstructor(logits_z_e))
            x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)

            x_hat_f = torch.sigmoid(reconstructor(logits_z_f))
            x_hat_f = x_hat_f.view(x_hat_f.size(0), -1)
            # x = torch.sigmoid(torch.relu(x))
            x = x.view(x.size(0), -1)
            # x = torch.sigmoid(x)
            BCE = reconstruction_function(x_hat_e, x)  # mse loss = - log p = log 1/p
            # BCE = torch.mean(x_hat_e.log_softmax(dim=1))
            e_log_p = torch.exp(BCE / (args.batch_size * 28 * 28))  # = 1/p
            e_log_py = torch.exp(H_p_q)
            log_z = torch.mean(logits_z_e.log_softmax(dim=1))
            log_y = torch.mean(logits_y_e.log_softmax(dim=1))
            kl_loss = nn.KLDivLoss(reduction="batchmean", log_target=True)
            kl_f_e = kl_loss(F.log_softmax(logits_y_e, dim=1), F.log_softmax(logits_y_f, dim=1))
            # loss = args.beta * KLD_mean + H_p_q - BCE / (args.batch_size * 28 * 28) - log_z / e_log_p

            # loss = KLD_mean - BCE + args.unlearn_learning_rate * (
            #             kl_f_e - H_p_q)  # #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2

            #print(KLD_mean.item(), BCE.item(), kl_f_e.item(), H_p_q.item(), log_z.item(), log_y.item(), H_p_q2.item())

            #1/KLD_mean_z_and_z_e, KLD_mean_f.item(), 0.0000 * mutual_info_z_and_ze.item() +



            # original calculate, it is better for forgetting
            unlearning_item = args.mi_rate * mi - args.unlearn_learning_rate * H_p_q.item()

            learning_item = args.self_sharing_rate * (args.beta * KLD_mean2.item() + H_p_q2.item() ) #

            total = unlearning_item + learning_item + 20 # expected to equal to 0
            if unlearning_item <= - 20:# have approixmate to the retrained distribution and no need to unlearn
                unl_rate = 0.0
            else:
                unl_rate = (unlearning_item + 20) / total

            self_s_rate = 1 - unl_rate

            # Calculate the L2-norm
            l2_norm_unl = torch.norm(args.mi_rate * mi - args.unlearn_learning_rate * H_p_q, p=2)

            l2_norm_ss = torch.norm(args.self_sharing_rate * (args.beta * KLD_mean2 + H_p_q2 ) , p=2)

            total_u_s = l2_norm_unl + l2_norm_ss
            unl_rate = l2_norm_unl / total_u_s
            self_s_rate = l2_norm_ss / total_u_s


            ''' purpose is to make the unlearning item =0, and the learning item =0 '''

            if train_type == 'VIBU':
                #loss = args.kld_r * KLD_mean - args.unlearn_bce_r * BCE + args.unlearn_ykl_r * kl_f_e - args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y)
                #loss = args.beta * KLD_mean2 + mi - args.unlearn_learning_rate * H_p_q
                loss = args.mi_rate * mi - args.unlearn_learning_rate * H_p_q # + 0.1 * args.unlearn_learning_rate * kl_f_e
            elif train_type == 'VIBU-SS':
                # loss = (args.kld_r * KLD_mean - args.unlearn_bce_r * BCE + args.unlearn_ykl_r * kl_f_e -  args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y) ) * unl_rate + self_s_rate * args.self_sharing_rate * (
                #  args.beta * KLD_mean2 +    KLD_mean_f +,   0.0000 * mutual_info_z_and_ze +,            args.beta * KLD_mean2 + H_p_q2)  # args.beta * KLD_mean - H_p_q + args.beta * KLD_mean2  + H_p_q2 #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2

                loss = (args.mi_rate * mi - args.unlearn_learning_rate * H_p_q) * unl_rate + self_s_rate * args.self_sharing_rate * (args.beta * KLD_mean2 + H_p_q2)  # args.beta * KLD_mean2 + args.beta * KLD_mean - H_p_q + args.beta * KLD_mean2  + H_p_q2 #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2
                #loss = ( - args.unlearn_learning_rate * H_p_q) * unl_rate + self_s_rate * args.self_sharing_rate * (H_p_q2)  # args.beta * KLD_mean - H_p_q + args.beta * KLD_mean2  + H_p_q2 #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2
            elif train_type == 'NIPSU':
                loss = args.beta * KLD_mean*0.0 + args.unl_r_for_bayesian * (- H_p_q)
                #- args.reverse_rate * (log_z + log_y) args.kld_r * KLD_mean + - args.reverse_rate * (log_z + log_y)
                #loss =  KLD_mean_e*10 - args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y)
                #loss = args.kld_r * KLD_mean + args.unl_r_for_bayesian * (- H_p_q) - args.reverse_rate * (log_z + log_y)


            optimizer_frkl.zero_grad()
            loss.backward()
            torch.nn.utils.clip_grad_norm_(vibi_f_frkl.parameters(), args.max_norm, norm_type=2.0, error_if_nonfinite=False)
            optimizer_frkl.step()
            acc_back = (logits_y_e.argmax(dim=1) == y).float().mean().item()
            acc = (logits_y_e2.argmax(dim=1) == y2).float().mean().item()

            #acc_back = test_accuracy(vibi_f_frkl, dataloader_erase, args, name='vibi valid top1')
            temp_acc.append(acc)
            temp_back.append(acc_back)
            # JS_p_q = 1 - js_div(logits_y.softmax(dim=1), y.softmax(dim=1)).mean().item()

            # B, Z_size = logits_z_e2.shape
            # mi = calculate_MI(x.detach(), logits_z_e2.detach(), Z_size, M, M_opt, args, ma_rate=0.001)

            metrics = {
                'unlearning_item': unlearning_item,
                'learning_item': learning_item,
                'l2_unl_norm': l2_norm_unl.item(),
                'l2_s_norm': l2_norm_ss.item(),
                'acc': acc,
                'loss': loss.item(),
                'BCE': BCE.item(),
                'H(p,q)': H_p_q.item(),
                'kl_f_e': kl_f_e.item(),
                'H_p_q2': H_p_q2.item(),
                'mutual_info_z_and_ze': mutual_info_z_and_ze.item(),
                # 'mu_e': torch.mean(mu_e).item(),
                # 'sigma_e': torch.sqrt_(torch.exp(logvar_e)).mean().item(),
                'KLD_mean_z_and_z_e': KLD_mean_z_and_z_e.item(),
                'torch.mean( rho )':torch.mean( rho ).item(),
                'e_log_p': e_log_p.item(),
                'log_z': log_z.item(),
                'KLD_mean_f': KLD_mean_f.item(),
                'KLD_mean_e2':KLD_mean2.item(),
                'mutual_info':mi,
            }

            for m, v in metrics.items():
                logs[m].append(v)
            # if epoch == args.num_epochs - 1:
            #     mu_list.append(torch.mean(mu_e).item())
            #     sigma_list.append(torch.sqrt_(torch.exp(logvar_e)).mean().item())
            if index % len(dataloader_erase) % 600 == 0:
                print(f'[{epoch}/{0 + args.num_epochs}:{index % len(dataloader_erase):3d}] '
                      + ', '.join([f'{k} {v:.3f}' for k, v in metrics.items()]))
            index = index + 1
            train_bs = train_bs+1
            if acc_back < 0.02:
                break

        vibi_f_frkl.eval()
        valid_acc_old = 0.8
        valid_acc = test_accuracy(vibi_f_frkl, test_loader, args, name='vibi valid top1')
        interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
        logs['val_acc'].extend(interpolate_valid_acc)
        print("test_acc", valid_acc)
        epoch_test_acc.append(valid_acc)
        print("epoch: ", epoch)
        # valid_acc_old = valid_acc
        # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
        print("test_acc", valid_acc)
        acc_test.append(valid_acc)
        backdoor_acc = test_accuracy(vibi_f_frkl, dataloader_erase, args, name='vibi valid top1')
        backdoor_acc_list.append(backdoor_acc)
        print("backdoor_acc", backdoor_acc_list)
        print("acc_test: ", acc_test)
        if backdoor_acc < 0.1:
            print()
            print("end unlearn, train_bs", train_bs)
            break

    print("end unlearn, train_bs", train_bs)
    print("temp_acc", temp_acc)
    print("temp_back", temp_back)

    return vibi_f_frkl, optimizer_frkl, epoch_test_acc



'''we should prepare the compressed Z, and then use Z to be unlearned. 
not directly unlearning as normal'''
def unlearning_frkl_train(vibi, dataloader_erase, dataloader_remain, loss_fn, reconstructor, reconstruction_function,
                          test_loader, train_loader, train_type='VIBU'):
    vibi_f_frkl, lr = init_vibi(args.dataset)
    vibi_f_frkl.to(args.device)
    vibi_f_frkl.load_state_dict(vibi.state_dict())
    optimizer_frkl = torch.optim.Adam(vibi_f_frkl.parameters(), lr=lr)

    init_epoch = 0
    print("unlearning")

    if args.dataset=="MNIST":
        reconstructor_for_unlearning = LinearModel(n_feature=49, n_output=28 * 28)
        reconstructor_for_unlearning = reconstructor_for_unlearning.to(args.device)
        optimizer_recon_for_un = torch.optim.Adam(reconstructor_for_unlearning.parameters(), lr=lr)
    elif args.dataset=="CIFAR10":
        reconstructor_for_unlearning = resnet18(3, 3 * 32 * 32)
        reconstructor_for_unlearning = reconstructor_for_unlearning.to(args.device)
        optimizer_recon_for_un = torch.optim.Adam(reconstructor_for_unlearning.parameters(), lr=lr)


    if init_epoch == 0 or args.resume_training:

        print('Unlearning VIBI KLD')
        print(f'{args.explainer_type:>10} explainer params:\t{num_params(vibi_f_frkl.explainer) / 1000:.2f} K')
        print(
            f'{type(vibi_f_frkl.approximator).__name__:>10} approximator params:\t{num_params(vibi_f_frkl.approximator) / 1000:.2f} K')
        print(
            f'{type(vibi_f_frkl.forgetter).__name__:>10} forgetter params:\t{num_params(vibi_f_frkl.forgetter) / 1000:.2f} K')
        # inspect_explanations()
        epoch_test_acc = []
        mu_list = []
        sigma_list = []
        ''' we should fix the original model to fix the Z
        here, vibi_f_frkl is the unlearning model and vibi is the original model 
        so we can used the original model to create the fixed Z
        '''
        vibi_f_frkl, optimizer_frkl, epoch_test_acc = unlearning_frkl_compressed(vibi_f_frkl, optimizer_frkl, vibi,
                                                                      epoch_test_acc, dataloader_erase,
                                                                      dataloader_remain, loss_fn,
                                                                      reconstructor, reconstruction_function,
                                                                      test_loader, train_loader, train_type)

        final_round_mse = []
        for epoch in range(init_epoch, init_epoch + args.num_epochs):
            vibi.train()
            step_start = epoch * len(dataloader_erase)
            for step, (x, y) in enumerate(dataloader_erase, start=step_start):
                x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
                x = x.view(x.size(0), -1)
                logits_z, logits_y, x_hat_e, mu, logvar = vibi(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)

                x_hat_e = torch.sigmoid(reconstructor_for_unlearning(logits_z))
                x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)
                x = x.view(x.size(0), -1)
                # x = torch.sigmoid(torch.relu(x))
                BCE = reconstruction_function(x_hat_e, x)  # mse loss
                loss = BCE

                optimizer_recon_for_un.zero_grad()
                loss.backward()
                torch.nn.utils.clip_grad_norm_(vibi.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
                optimizer_recon_for_un.step()
                if epoch == args.num_epochs - 1:
                    final_round_mse.append(BCE.item())
                if step % len(train_loader) % 600 == 0:
                    print("loss", loss.item(), 'BCE', BCE.item())

        print("final epoch mse", np.mean(final_round_mse))

        for step, (x, y) in enumerate(test_loader):
            x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
            x = x.view(x.size(0), -1)
            logits_z, logits_y, x_hat_e, mu, logvar = vibi_f_frkl(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
            x_hat_e = torch.sigmoid(reconstructor_for_unlearning(logits_z))
            x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)
            x = x.view(x.size(0), -1)
            break

        print('mu', np.mean(mu_list), 'sigma', np.mean(sigma_list))
        print("frkld epoch_test_acc", epoch_test_acc)
        # x_hat_e_cpu = x_hat_e.cpu().data
        # x_hat_e_cpu = x_hat_e_cpu.clamp(0, 1)
        # x_hat_e_cpu = x_hat_e_cpu.view(x_hat_e_cpu.size(0), 1, 28, 28)
        # grid = torchvision.utils.make_grid(x_hat_e_cpu, nrow=4, cmap="gray")
        # plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
        # plt.show()
        #
        # x_cpu = x.cpu().data
        # x_cpu = x_cpu.clamp(0, 1)
        # x_cpu = x_cpu.view(x_cpu.size(0), 1, 28, 28)
        # grid = torchvision.utils.make_grid(x_cpu, nrow=4, cmap="gray")
        # plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
        # plt.show()
    return vibi_f_frkl, optimizer_frkl


def calculate_hs_p(KLD_mean2, H_p_q2, optimizer_hessian, vibi_f_hessian):
    loss = args.beta * KLD_mean2 + H_p_q2  # + BCE / (args.local_bs * 28 * 28)
    optimizer_hessian.zero_grad()

    # loss.backward()
    # log_probs = net(images)
    # loss = self.loss_func(log_probs, labels)

    loss.backward(create_graph=True)

    optimizer_hs = AdaHessian(vibi_f_hessian.parameters())
    # optimizer_hs.get_params()
    optimizer_hs.zero_hessian()
    optimizer_hs.set_hessian()

    params_with_hs = optimizer_hs.get_params()
    # optimizer_hessian.step()
    optimizer_hessian.zero_grad()
    vibi_f_hessian.zero_grad()

    return params_with_hs

def unlearning_hessian_train(vibi, dataloader_erase, remaining_set, loss_fn, reconstructor, reconstruction_function,
                             test_loader, train_loader, train_type='VIBU'):
    vibi_f_hessian, lr = init_vibi(args.dataset)
    vibi_f_hessian.to(args.device)
    vibi_f_hessian.load_state_dict(vibi.state_dict())
    optimizer_hessian = torch.optim.Adam(vibi_f_hessian.parameters(), lr=lr)

    init_epoch = 0
    print("unlearning")
    epoch_loss = []
    acc_list = []
    acc_test = []
    backdoor_acc_list = []
    params_with_hs = None

    logs = defaultdict(list)

    reconstructor_for_unlearning = LinearModel(n_feature=49, n_output=28 * 28)
    reconstructor_for_unlearning = reconstructor_for_unlearning.to(args.device)
    optimizer_recon_for_un = torch.optim.Adam(reconstructor_for_unlearning.parameters(), lr=lr)

    dataloader_remain = DataLoader(remaining_set, batch_size=remaining_set.__len__(), shuffle=True)
    dataloader_remain2 = DataLoader(remaining_set, batch_size=args.batch_size, shuffle=True)

    train_bs = 0
    # prepare hessian
    index = 0
    for batch_idx, (images, labels) in enumerate(dataloader_remain):
        images, labels = images.to(args.device), labels.to(args.device)
        B, c, h, w = images.shape
        # print(B,h,w)
        if args.dataset == 'MNIST':
            images = images.reshape((B, -1))
        vibi_f_hessian.zero_grad()
        print('batch_idx', batch_idx)
        logits_z, logits_y, x_hat, mu, logvar = vibi_f_hessian(images, mode='forgetting')  # (B, C* h* w), (B, N, 10)
        H_p_q = loss_fn(logits_y, labels)
        KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
        KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
        KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()

        loss = args.beta * KLD_mean + H_p_q  # + BCE / (args.local_bs * 28 * 28)
        optimizer_hessian.zero_grad()

        # loss.backward()
        # log_probs = net(images)
        # loss = self.loss_func(log_probs, labels)

        loss.backward(create_graph=True)

        optimizer_hs = AdaHessian(vibi_f_hessian.parameters())
        # optimizer_hs.get_params()
        optimizer_hs.zero_hessian()
        optimizer_hs.set_hessian()

        params_with_hs = optimizer_hs.get_params()

        optimizer_hessian.zero_grad()
        vibi_f_hessian.zero_grad()

    if init_epoch == 0 or args.resume_training:

        print('Unlearning VIBI KLD')
        print(f'{args.explainer_type:>10} explainer params:\t{num_params(vibi_f_hessian.explainer) / 1000:.2f} K')
        print(
            f'{type(vibi_f_hessian.approximator).__name__:>10} approximator params:\t{num_params(vibi_f_hessian.approximator) / 1000:.2f} K')
        print(
            f'{type(vibi_f_hessian.forgetter).__name__:>10} forgetter params:\t{num_params(vibi_f_hessian.forgetter) / 1000:.2f} K')
        # inspect_explanations()
        epoch_test_acc = []
        mu_list = []
        sigma_list = []

        # unlearning
        convergence = 0
        temp_acc = []
        temp_back = []

        for iter in range(args.num_epochs):  # self.args.local_ep
            batch_loss = []
            # print(iter)

            for (images, labels), (images2, labels2) in zip(dataloader_erase, dataloader_remain2):
                # for batch_idx, (images, labels) in enumerate(self.erased_loader):
                images, labels = images.to(args.device), labels.to(args.device)
                B, c, h, w = images.shape
                # print(B,h,w)
                if args.dataset == 'MNIST':
                    images = images.reshape((B, -1))

                images2, labels2 = images2.to(args.device), labels2.to(args.device)
                B, c, h, w = images2.shape
                if args.dataset == 'MNIST':
                    images2 = images2.reshape((B, -1))

                vibi_f_hessian.zero_grad()
                logits_z, logits_y, x_hat, mu, logvar = vibi_f_hessian(images,
                                                                       mode='forgetting')  # (B, C* h* w), (B, N, 10)
                logits_z2, logits_y2, x_hat2, mu2, logvar2 = vibi_f_hessian(images2, mode='forgetting')

                ##remaining dataset used to unlearn

                H_p_q = loss_fn(logits_y, labels)
                KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
                KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
                KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()

                H_p_q2 = loss_fn(logits_y2, labels2)
                KLD_element2 = mu2.pow(2).add_(logvar2.exp()).mul_(-1).add_(1).add_(logvar2).cuda()
                KLD_mean2 = torch.mean(KLD_element2).mul_(-0.5).cuda()

                params_with_hs = calculate_hs_p(KLD_mean2, H_p_q2, optimizer_hessian, vibi_f_hessian)



                loss = args.beta * KLD_mean + H_p_q  # + BCE / (args.local_bs * 28 * 28)
                optimizer_hessian.zero_grad()

                loss.backward()
                # log_probs = net(images)
                # loss = self.loss_func(log_probs, labels)

                i = 0
                for p_hs, p in zip(params_with_hs, vibi_f_hessian.parameters()):
                    i = i + 1
                    # if i==1:
                    #     continue
                    # print(p_hs.hess)
                    # break
                    temp_hs = torch.tensor(p_hs.hess)
                    # temp_hs = temp_hs.__add__(args.lr)
                    # p.data = p.data.addcdiv_(exp_avg, denom, value=-step_size * 10000)

                    # print(p.data)
                    # p.data = p_hs.data.addcdiv_(exp_avg, denom, value=step_size * args.lr)
                    if p.grad != None:
                        exp_avg, denom, step_size = AdaHessian.hessian_unl_update(p, temp_hs, args, i)
                        # print(exp_avg)
                        # print(denom)
                        p.data = p.data.addcdiv_(exp_avg, denom, value=args.hessian_rate)
                        # p.data =p.data + torch.div(p.grad.data, temp_hs) * args.lr #torch.mul(p_hs.hess, p.grad)*10
                        # print(p.grad.data.shape)
                    else:
                        p.data = p.data

                vibi_f_hessian.zero_grad()

                fl_acc = (logits_y.argmax(dim=1) == labels).float().mean().item()
                fl_acc2 = (logits_y2.argmax(dim=1) == labels2).float().mean().item()
                temp_acc.append(fl_acc2)
                temp_back.append(fl_acc)
                train_bs = train_bs + 1
                if fl_acc < 0.05:
                    break

                batch_loss.append(loss.item())

            vibi_f_hessian.eval()
            valid_acc_old = 0.8
            valid_acc = test_accuracy(vibi_f_hessian, test_loader, args, name='vibi valid top1')
            interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            logs['val_acc'].extend(interpolate_valid_acc)
            print("test_acc", valid_acc)
            epoch_test_acc.append(valid_acc)
            # valid_acc_old = valid_acc
            # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            print("test_acc", valid_acc)
            acc_test.append(valid_acc)
            backdoor_acc = test_accuracy(vibi_f_hessian, dataloader_erase, args, name='vibi valid top1')
            backdoor_acc_list.append(backdoor_acc)
            print("backdoor_acc", backdoor_acc_list)
            print("acc_test: ", acc_test)

            if backdoor_acc < 0.1:
                print()
                print("end hessian unl", train_bs)
                break
        print("temp_acc", temp_acc)
        print("temp_back", temp_back)
    return vibi_f_hessian, optimizer_hessian


def retraining_train(vibi, vibi_retrain, vibi_f_nipsu, vibi_f_frkl, vibi_f_frkl_ss, dataloader_remain, dataloader_erase, reconstructor,
                     reconstruction_function,
                     loss_fn, optimizer_retrain, test_loader, train_loader):
    init_epoch = 0
    print("retraining")
    logs = defaultdict(list)
    valid_acc = 0.8
    acc_test = []
    poison_acc = []
    backdoor_acc_list = []

    if init_epoch == 0 or args.resume_training:

        print('Retraining VIBI')
        print(f'{args.explainer_type:>10} explainer params:\t{num_params(vibi_retrain.explainer) / 1000:.2f} K')
        print(
            f'{type(vibi_retrain.approximator).__name__:>10} approximator params:\t{num_params(vibi_retrain.approximator) / 1000:.2f} K')
        print(
            f'{type(vibi_retrain.forgetter).__name__:>10} forgetter params:\t{num_params(vibi_retrain.forgetter) / 1000:.2f} K')
        # inspect_explanations()
        epoch_test_acc = []
        KL_fr = []
        KL_er = []
        KL_hr = []
        KL_ssr = []
        KL_nipsr = []
        KL_kl = []
        mu_list_f = []
        sigma_list_f = []
        mu_list_e = []
        sigma_list_e = []
        mu_list_r = []
        sigma_list_r = []
        for epoch in range(init_epoch, init_epoch + args.num_epochs):
            vibi_retrain.train()
            step_start = epoch * len(dataloader_remain)
            for step, (x, y) in enumerate(dataloader_remain, start=step_start):

                x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
                if args.dataset == 'MNIST':
                    x = x.view(x.size(0), -1)
                logits_z_r, logits_y_r, x_hat_r, mu_r, logvar_r = vibi_retrain(x,
                                                                               mode='forgetting')  # (B, C* h* w), (B, N, 10)

                # logits_z_e_h, logits_y_e_h, x_hat_e_h, mu_e_h, logvar_e_h = vibi_f_hessian(x, mode='forgetting')
                logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')

                logits_z_e_nips, logits_y_e_nips, x_hat_e_nips, mu_e_nips, logvar_e_nips = vibi_f_nipsu(x, mode='forgetting')

                # logits_z_e_kl, logits_y_e_kl, x_hat_e_kl, mu_e_kl, logvar_e_kl = vibi_f_kl(x, mode='forgetting')
                logits_z_e_ss, logits_y_e_ss, x_hat_e_ss, mu_e_ss, logvar_e_ss = vibi_f_frkl_ss(x,
                                                                                                       mode='forgetting')
                # print(x_hat_e)
                logits_z_f, logits_y_f, mu_f, logvar_f = vibi(x, mode='distribution')
                # logits_y_r = torch.softmax(logits_y_r, dim=1)
                logits_z_r_softmax = logits_z_r.log_softmax(dim=1)
                p_x_r = x.softmax(dim=1)

                KLD_element = mu_r.pow(2).add_(logvar_r.exp()).mul_(-1).add_(1).add_(logvar_r).cuda()
                KLD = torch.mean(KLD_element).mul_(-0.5).cuda()
                KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
                # x_hat_r = torch.sigmoid(reconstructor(logits_z_r))
                x_hat_r = x_hat_r.view(x_hat_r.size(0), -1)
                x = x.view(x.size(0), -1)

                #x_hat_e_h = torch.sigmoid(reconstructor(logits_z_e_h))
                # x_hat_e_h = x_hat_e_h.view(x_hat_e_h.size(0), -1)

                x_hat_f = torch.sigmoid(reconstructor(logits_z_f))
                x_hat_f = x_hat_f.view(x_hat_f.size(0), -1)
                BCE = reconstruction_function(x_hat_r, x)  # mse loss
                H_p_q = loss_fn(logits_y_r, y)
                loss_r = args.beta * KLD_mean + H_p_q  # + BCE / (args.batch_size * 28 * 28)

                optimizer_retrain.zero_grad()
                loss_r.backward()
                torch.nn.utils.clip_grad_norm_(vibi_retrain.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
                optimizer_retrain.step()

                KLD_fr = 0.5 * torch.mean(
                    logvar_r - logvar_f + (torch.exp(logvar_f) + (mu_f - mu_r).pow(2)) / torch.exp(logvar_r) - 1)

                # KLD_hr = 0.5 * torch.mean(
                #     logvar_r - logvar_e_h + (torch.exp(logvar_e_h) + (mu_e_h - mu_r).pow(2)) / torch.exp(logvar_r) - 1)

                KLD_er = 0.5 * torch.mean(
                    logvar_r - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_r).pow(2)) / torch.exp(logvar_r) - 1)

                KLD_nipsr = 0.5 * torch.mean(
                    logvar_r - logvar_e_nips + (torch.exp(logvar_e_nips) + (mu_e_nips - mu_r).pow(2)) / torch.exp(logvar_r) - 1)

                # KLD_klr = 0.5 * torch.mean(
                #     logvar_r - logvar_e_kl + (torch.exp(logvar_e_kl) + (mu_e_kl - mu_r).pow(2)) / torch.exp(
                #         logvar_r) - 1)
                KLD_ss = 0.5 * torch.mean(
                    logvar_r - logvar_e_ss + (torch.exp(logvar_e_ss) + (mu_e_ss - mu_r).pow(2)) / torch.exp(
                        logvar_r) - 1)
                acc = (logits_y_r.argmax(dim=1) == y).float().mean().item()
                # JS_p_q = 1 - js_div(logits_y.softmax(dim=1), y.softmax(dim=1)).mean().item()
                metrics = {
                    'acc': acc,
                    'loss': loss_r.item(),
                    'BCE': BCE.item(),
                    'H(p,q)': H_p_q.item(),
                    'mu_r': torch.mean(mu_r).item(),
                    'sigma_r': torch.sqrt_(torch.exp(logvar_r)).mean().item(),
                    'KLD_fr': KLD_fr.item(),
                    # 'KLD_hr': KLD_hr.item(),
                    # 'KLD_er': KLD_er.item(),
                    # 'KLD_nipsr':KLD_nipsr.item(),
                    'KLD_mean': KLD_mean.item(),
                }

                for m, v in metrics.items():
                    logs[m].append(v)
                if epoch == args.num_epochs - 1:
                    KL_fr.append(KLD_fr.item())
                    # KL_hr.append(KLD_hr.item())
                    KL_er.append(KLD_er.item())
                    # # KL_kl.append(KLD_klr.item())
                    KL_nipsr.append(KLD_nipsr.item())
                    KL_ssr.append(KLD_ss.item())
                # if epoch == args.num_epochs - 1:
                #     mu_list_r.append(torch.mean(mu_r).item())
                #     sigma_list_r.append(torch.sqrt_(torch.exp(logvar_r)).mean().item())
                #     mu_list_f.append(torch.mean(mu_f).item())
                #     sigma_list_f.append(torch.sqrt_(torch.exp(logvar_f)).mean().item())
                #     mu_list_e.append(torch.mean(mu_e).item())
                #     sigma_list_e.append(torch.sqrt_(torch.exp(logvar_e)).mean().item())

                if step % len(dataloader_remain) % 20000 == 0:
                    print(f'[{epoch}/{init_epoch + args.num_epochs}:{step % len(dataloader_remain):3d}] '
                          + ', '.join([f'{k} {v:.3f}' for k, v in metrics.items()]))

            vibi.eval()
            valid_acc_old = valid_acc
            valid_acc = test_accuracy(vibi_retrain, test_loader, args, name='vibi valid top1')
            interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            logs['val_acc'].extend(interpolate_valid_acc)
            print("test_acc", valid_acc)
            epoch_test_acc.append(valid_acc)

            print("epoch: ", epoch)
            # valid_acc_old = valid_acc
            valid_acc = test_accuracy(vibi_retrain, test_loader, args, name='vibi valid top1')
            # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            print("test_acc", valid_acc)
            acc_test.append(valid_acc)
            backdoor_acc = test_accuracy(vibi_retrain, dataloader_erase, args, name='vibi valid top1')
            # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            backdoor_acc_list.append(backdoor_acc)
            print("backdoor_acc", backdoor_acc_list)

        print('mu_r', np.mean(mu_list_r), 'sigma_r', np.mean(sigma_list_r))
        print('mu_e', np.mean(mu_list_e), 'sigma_e', np.mean(sigma_list_e))
        print('mu_f', np.mean(mu_list_f), 'sigma_f', np.mean(sigma_list_f))
        print("epoch_test_acc", epoch_test_acc)
        print("KL_fr", np.mean(KL_fr), "KL_hr", np.mean(KL_hr), "KL_nipsr", np.mean(KL_nipsr), "KL_er", np.mean(KL_er), "KL_ssr", np.mean(KL_ssr), "KL_kl", np.mean(KL_kl))
        # print(KL_er)

    return vibi_retrain



def learn_mine(G, M, M_opt,args , ma_rate=0.001):
    '''
    Mine is learning for MI of (input, output) of Generator.
    '''
    z = torch.randn((args.local_bs, 10))
    # which is the input of Generator.
    z_bar = torch.narrow(torch.randn((args.local_bs, 10)), dim=1, start=0, length=3)
    # which is for product distribution.
    if args.device:
        z = z.cuda()
        z_bar = z_bar.cuda()
    x_tilde = G(z)  # which is the output of Generator.

    et = torch.mean(torch.exp(M(z_bar, x_tilde)))
    if M.ma_et is None:
        M.ma_et = et.detach().item()
    M.ma_et += ma_rate * (et.detach().item() - M.ma_et)
    z = torch.narrow(z, dim=1, start=0, length=3)  # slice for MI
    mutual_information = torch.mean(M(z, x_tilde)) \
                         - torch.log(et) * et.detach() / M.ma_et
    loss = - mutual_information

    M_opt.zero_grad()
    loss.backward()
    M_opt.step()

    return mutual_information.item()


def calculate_MI(X, Z, Z_size, M, M_opt, args, ma_rate=0.001):
    '''
    we use Mine to calculate the mutual information between two layers of networks.
    :param G:
    :param M:
    :param ma_rate:
    :return:
    '''

    z_bar = torch.randn((args.local_bs, Z_size)).to(args.device)

    et = torch.mean(torch.exp(M(z_bar, X)))

    if M.ma_et is None:
        M.ma_et = et.detach().item()

    M.ma_et += ma_rate * (et.detach().item() - M.ma_et)

    #z = torch.narrow(z, dim=1, start=0, length=3)  # slice for MI
    mutual_information = torch.mean(M(Z, X)) \
                         - torch.log(et) * et.detach() / M.ma_et

    loss = - mutual_information

    M_opt.zero_grad()
    loss.backward()
    M_opt.step()

    return mutual_information.item()


def calcu_MI(X, Z, Z_size, M, M_opt, args, ma_rate=0.001):
    '''
    we use Mine to calculate the mutual information between two layers of networks.
    :param G:
    :param M:
    :param ma_rate:
    :return:
    '''

    z_bar = torch.randn((args.local_bs, Z_size)).to(args.device)

    et = torch.mean(torch.exp(M(z_bar, X)))

    if M.ma_et is None:
        M.ma_et = et.detach().item()

    M.ma_et += ma_rate * (et.detach().item() - M.ma_et)

    #z = torch.narrow(z, dim=1, start=0, length=3)  # slice for MI
    mutual_information = torch.mean(M(Z, X)) \
                         - torch.log(et) * et.detach() / M.ma_et

    loss = - mutual_information

    M_opt.zero_grad()
    loss.backward()
    M_opt.step()

    return mutual_information.item()



def print_multal_info(vibi_f_frkl_ss, dataloader_erase,dataloader_sampled, args):
    reconstructor = LinearModel(n_feature=49, n_output=28 * 28)
    reconstructor = reconstructor.to(args.device)
    optimizer_recon = torch.optim.Adam(reconstructor.parameters(), lr=args.lr)


    reconstruction_function = nn.MSELoss(size_average=False)

    #
    # final_round_mse = []
    # for epoch in range(args.num_epochs):
    #     vibi_f_frkl_ss.train()
    #     step_start = epoch * len(dataloader_erase)
    #     for step, (x, y) in enumerate(dataloader_erase, start=step_start):
    #         x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
    #         x = x.view(x.size(0), -1)
    #         logits_z, logits_y, x_hat, mu, logvar = vibi_f_frkl_ss(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
    #
    #         x_hat = torch.sigmoid(reconstructor(logits_z))
    #         x_hat = x_hat.view(x_hat.size(0), -1)
    #         x = x.view(x.size(0), -1)
    #         # x = torch.sigmoid(torch.relu(x))
    #         BCE = reconstruction_function(x_hat, x)  # mse loss
    #         loss = BCE
    #
    #         optimizer_recon.zero_grad()
    #         loss.backward()
    #         torch.nn.utils.clip_grad_norm_(vibi_f_frkl_ss.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
    #         optimizer_recon.step()
    #
    #         if epoch == args.num_epochs - 1:
    #             final_round_mse.append(BCE.item())
    #         if step % len(dataloader_erase) % 600 == 0:
    #             print("loss", loss.item(), 'BCE', BCE.item())
    #
    # print("final_round mse rfu_ss", np.mean(final_round_mse))

    M = Mine1()
    M.to(args.device)
    M_opt = torch.optim.Adam(M.parameters(), lr=2e-4)
    step_start=0
    mutual_training_round = int (0.1 / args.erased_local_r) + 1
    t_round =  int( len(dataloader_erase) / args.erased_local_r * 0.1)
    print(t_round, len(dataloader_erase))
    for i in range(mutual_training_round):
        #for step, (x, y) in enumerate(dataloader_erase, start=step_start):
        for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_sampled):
            t_round = t_round - 1
            if t_round < 0 : break
            x, y = x.to(args.device), y.to(args.device)
            x = x.view(x.size(0), -1)
            x2, y2 = x2.to(args.device), y2.to(args.device)
            x2 = x2.view(x2.size(0), -1)
            logits_z, logits_y, x_hat, mu, logvar = vibi_f_frkl_ss(x2, mode='forgetting')  # (B, C* h* w), (B, N, 10)

            B, Z_size = logits_z.shape
            x = x.view(x.size(0), -1)
            mi = calculate_MI(x.detach(), logits_z.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
            if mi < 0:
                mi = calculate_MI(x.detach(), logits_z.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
            if t_round % 100 == 0:
                print(t_round, ' mutual info ', mi)

    print()
    print('mutual information after vibi_f_frkl_ss unlearning', mi)
    KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
    KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
    KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
    print('kld_mean', KLD_mean.item())

    # for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
    #     x, y = x.to(args.device), y.to(args.device)
    #     x = x.view(x.size(0), -1)
    #
    #     x2, y2 = x2.to(args.device), y2.to(args.device)
    #     x2 = x2.view(x2.size(0), -1)
    #
    #     logits_z, logits_y, x_hat, mu, logvar = vibi_f_frkl_ss(x2, mode='forgetting')  # (B, C* h* w), (B, N, 10)
    #
    #     B, Z_size = logits_z.shape
    #     for i in range(10):
    #         mi = calculate_MI(x.detach(), logits_z.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
    #         if i % 1 == 0:
    #             print('mutual info', mi)
    #     print()
    #     print('mutual information after vibi_f_frkl_ss unlearning', mi)
    #     KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
    #     KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
    #     KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
    #     print('kld_mean', KLD_mean.item())
    #     break




def prepare_learning_model(dataloader_full, train_loader, test_loader, dataloader_erase,dataloader_remain,  logs, reconstructor,  reconstruction_function,optimizer_recon, explainer_type, init_epoch, loss_fn, args,valid_acc, learn_model_type):
    vibi, lr = init_vibi(args.dataset)
    vibi.to(args.device)

    M = Mine1()
    M.to(args.device)
    M_opt = torch.optim.Adam(M.parameters(), lr=2e-4)

    for name, layer in vibi.explainer.named_children():
        print(name, layer)

    # fc2_weight = vibi.explainer.state_dict()['fc2.weight']
    # fc2_bias = vibi.explainer.state_dict()['fc2.bias']
    #
    # print(fc2_weight.shape)
    # print(fc2_bias.shape)

    acc_test = []
    print("learning")
    if init_epoch == 0 or args.resume_training:

        print('Training VIBI')
        print(f'{explainer_type:>10} explainer params:\t{num_params(vibi.explainer) / 1000:.2f} K')
        print(
            f'{type(vibi.approximator).__name__:>10} approximator params:\t{num_params(vibi.approximator) / 1000:.2f} K')
        print(f'{type(vibi.forgetter).__name__:>10} forgetter params:\t{num_params(vibi.forgetter) / 1000:.2f} K')
        # inspect_explanations()
        mu_list = []
        sigma_list = []
        for epoch in range(init_epoch, init_epoch + args.num_epochs):
            vibi.train()
            step_start = epoch * len(dataloader_full)
            vibi, mu_list, sigma_list = learning_train(dataloader_full, vibi, loss_fn, reconstruction_function, args,
                                                       epoch, mu_list, sigma_list, train_loader, learn_model_type)
            vibi.eval()
            valid_acc_old = valid_acc
            valid_acc = test_accuracy(vibi, test_loader, args, name='vibi valid top1')
            interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            logs['val_acc'].extend(interpolate_valid_acc)
            print("test_acc", valid_acc)
            backdoor_acc = test_accuracy(vibi, dataloader_erase, args, name='vibi valid top1')
            # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            print("backdoor_acc", backdoor_acc)
            acc_test.append(valid_acc)

        print('mu', np.mean(mu_list), 'sigma', np.mean(sigma_list))
        #
        final_round_mse = []
        for epoch in range(init_epoch, init_epoch + args.num_epochs):
            vibi.train()
            step_start = epoch * len(dataloader_erase)
            for step, (x, y) in enumerate(dataloader_erase, start=step_start):
                x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
                x = x.view(x.size(0), -1)
                logits_z, logits_y, x_hat, mu, logvar = vibi(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)

                x_hat = torch.sigmoid(reconstructor(logits_z))
                x_hat = x_hat.view(x_hat.size(0), -1)
                x = x.view(x.size(0), -1)
                # x = torch.sigmoid(torch.relu(x))
                BCE = reconstruction_function(x_hat, x)  # mse loss
                loss = BCE

                optimizer_recon.zero_grad()
                loss.backward()
                torch.nn.utils.clip_grad_norm_(vibi.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
                optimizer_recon.step()

                if epoch == args.num_epochs - 1:
                    final_round_mse.append(BCE.item())
                if step % len(train_loader) % 600 == 0:
                    print("loss", loss.item(), 'BCE', BCE.item())

        print("final_round mse", np.mean(final_round_mse))

        for step, (x, y) in enumerate(test_loader, start=step_start):
            x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
            x = x.view(x.size(0), -1)
            logits_z, logits_y, x_hat, mu, logvar = vibi(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
            x_hat = torch.sigmoid(reconstructor(logits_z))
            x_hat = x_hat.view(x_hat.size(0), -1)
            x = x.view(x.size(0), -1)
            break

        for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
            x, y = x.to(args.device), y.to(args.device)
            x = x.view(x.size(0), -1)

            x2, y2 = x2.to(args.device), y2.to(args.device)
            x2 = x2.view(x2.size(0), -1)

            logits_z, logits_y, x_hat, mu, logvar = vibi(x2, mode='forgetting')  # (B, C* h* w), (B, N, 10)

            B, Z_size = logits_z.shape
            for i in range(10):
                mi = calculate_MI(x.detach(), logits_z.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
                if mi<0: i =i-1
                if i % 1 == 0:
                    print('mutual info', mi)
            print()
            print('mutual information after learning', mi)
            KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
            KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
            KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
            print('kld_mean', KLD_mean.item())
            break

        x_hat_cpu = x_hat.cpu().data
        x_hat_cpu = x_hat_cpu.clamp(0, 1)
        x_hat_cpu = x_hat_cpu.view(x_hat_cpu.size(0), 1, 28, 28)
        grid = torchvision.utils.make_grid(x_hat_cpu, nrow=4, cmap="gray")
        plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
        plt.show()
        x_cpu = x.cpu().data
        x_cpu = x_cpu.clamp(0, 1)
        x_cpu = x_cpu.view(x_cpu.size(0), 1, 28, 28)
        grid = torchvision.utils.make_grid(x_cpu, nrow=4, cmap="gray")
        plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
        plt.show()
    return vibi



torch.cuda.manual_seed_all(0)
torch.manual_seed(0)
random.seed(0)
np.random.seed(0)
torch.backends.cudnn.deterministic = True
torch.backends.cudnn.benchmark=False

#torch.use_deterministic_algorithms(True)

# parse args
args = args_parser()
args.gpu = 0
args.num_users = 10
args.device = torch.device('cuda:{}'.format(args.gpu) if torch.cuda.is_available() and args.gpu != -1 else 'cpu')
args.iid = True
args.model = 'z_linear'
args.local_bs = 100 #small batch_size has a better performance
args.local_ep = 10
args.num_epochs = 20
args.total_batch_round = 600
args.dataset = 'MNIST'
args.xpl_channels = 1
args.epochs = int(10)
args.add_noise = False
args.beta = 0.001 #0.001
args.lr = 0.001
args.max_norm=1
args.erased_size = 1500  # 120
args.poison_portion = 0.0
args.erased_portion = 0.3
args.erased_local_r = 0.06
args.batch_size = args.local_bs

args.epsilon = 1.0
args.dp_sampling_size = int(28*28*0.201)


## in unlearning, we should make the unlearned model first be backdoored and then forget the trigger effect
args.unlearn_learning_rate = 1
args.mi_rate = 4
args.mi_epoch=40
args.reverse_rate = 0.5
args.kld_r = 1
args.unlearn_ykl_r = args.unlearn_learning_rate*0.4
args.unlearn_bce_r = args.unlearn_learning_rate
args.unl_r_for_bayesian = args.unlearn_learning_rate
args.self_sharing_rate = args.unlearn_learning_rate*5   # compensation, small will perform better in erasure
args.unl_conver_r = 2
#args.hessian_rate = 0.005
args.hessian_rate = 0.00005
print('args.beta', args.beta, 'args.lr', args.lr)
print('args.erased_portion', args.erased_portion, 'args.erased_local_r', args.erased_local_r)
print('args.unlearn_learning_rate', args.unlearn_learning_rate, 'args.self_sharing_rate', args.self_sharing_rate)

print('\n'.join(f'{k}={v}' for k, v in vars(args).items()))





device = args.device
print("device", device)

if args.dataset == 'MNIST':
    transform = T.Compose([
        T.ToTensor()
        # transforms.Normalize((0.5, 0.5, 0.5), (0.5, 0.5, 0.5))
    ])
    trans_mnist = transforms.Compose([transforms.ToTensor(), ])
    train_set = MNIST('../../data/mnist', train=True, transform=trans_mnist, download=True)
    test_set = MNIST('../../data/mnist', train=False, transform=trans_mnist, download=True)
    train_set_no_aug = train_set
elif args.dataset == 'CIFAR10':
    train_transform = T.Compose([T.RandomCrop(32, padding=4),
                                 T.ToTensor(),
                                 ])  # T.Normalize((0.4914, 0.4822, 0.4465), (0.2464, 0.2428, 0.2608)),                                 T.RandomHorizontalFlip(),
    test_transform = T.Compose([T.ToTensor(),
                                ])  # T.Normalize((0.4914, 0.4822, 0.4465), (0.2464, 0.2428, 0.2608))
    train_set = CIFAR10('../../data/cifar', train=True, transform=train_transform, download=False)
    test_set = CIFAR10('../../data/cifar', train=False, transform=test_transform, download=False)
    train_set_no_aug = CIFAR10('../../data/cifar', train=True, transform=test_transform, download=False)

train_loader = DataLoader(train_set, batch_size=args.batch_size, shuffle=True, num_workers=1)

shadow_ratio = 0.0
full_ratio = 1 - shadow_ratio
unlearning_ratio = args.erased_local_r

length = len(train_set)
shadow_size, full_size = int(shadow_ratio * length), int(full_ratio * length)
remaining_size, erasing_size = int((1 - unlearning_ratio) * full_size), int(unlearning_ratio * full_size)
print('remaining_size', remaining_size)
remaining_size = full_size - erasing_size
print('remaining_size', remaining_size, shadow_size, full_size, erasing_size)

remaining_set, erasing_set = torch.utils.data.random_split(train_set, [remaining_size, erasing_size])

print(len(remaining_set))
print(len(remaining_set.dataset.data))

remaining_set = My_subset(remaining_set.dataset, remaining_set.indices)
clean_erasing_set = My_subset(erasing_set.dataset, erasing_set.indices)

# dataloader_shadow = DataLoader(shadow_set, batch_size=batch_size, shuffle=True)

test_loader = DataLoader(test_set, batch_size=args.batch_size, shuffle=False, num_workers=1)

poison_samples = int(length) * args.erased_local_r
base_label=3
trigger_label = 3
add_backdoor=0 # =1 add backdoor , !=1 not add
poison_data, poison_targets = create_backdoor_train_dataset(dataname=args.dataset, train_data=train_set,
                                                            base_label=base_label,
                                                            trigger_label=trigger_label, poison_samples=poison_samples,
                                                            batch_size=args.local_bs, args=args, add_backdoor=add_backdoor, dp_sample=0)


sampled_data, sample_labels = create_backdoor_train_dataset(dataname=args.dataset, train_data=train_set,
                                                            base_label=base_label,
                                                            trigger_label=trigger_label, poison_samples=poison_samples,
                                                            batch_size=args.local_bs, args=args,  add_backdoor=add_backdoor,dp_sample=1) #dp_sample=1 without replacement


sampled_data_w, sample_labels_w = create_backdoor_train_dataset(dataname=args.dataset, train_data=train_set,
                                                            base_label=base_label,
                                                            trigger_label=trigger_label, poison_samples=poison_samples,
                                                            batch_size=args.local_bs, args=args,  add_backdoor=add_backdoor,dp_sample=2) #dp_sample=2 with replacement


if args.dataset == 'MNIST':
    data_reshape = remaining_set.data.reshape(len(remaining_set.data), 1, 28, 28)
    #erasing_set.data = erasing_set.data.reshape(len(erasing_set.data), 1, 28, 28)
elif args.dataset == 'CIFAR10':
    data_reshape = remaining_set.data.reshape(len(remaining_set.data), 3, 32, 32)
    #erasing_set.data = erasing_set.data.reshape(len(erasing_set.data), 3, 32, 32)

print('train_set.data.shape', train_set.data.shape)
print('poison_data.shape', poison_data.shape)


data = torch.cat([poison_data.to(args.device), data_reshape.to(args.device)], dim=0)
targets = torch.cat([poison_targets.to(args.device), remaining_set.targets.to(args.device)], dim=0)

poison_trainset = Data.TensorDataset(data, targets)  # Data.TensorDataset(data, targets)
pure_backdoored_set = Data.TensorDataset(poison_data, poison_targets)

dp_sample_set = Data.TensorDataset(sampled_data, sample_labels)


dp_sample_set_w = Data.TensorDataset(sampled_data_w, sample_labels_w)

"""
we choose samples have the same label for unlearning the representer.
in a backdoored medol, we need to unlearn the trigger, 
so the remaining dataset is all the clean samples, and the erased dataset is the poisoned samples
here we set the pure_backdoored as the erased dataset
original erasing set is erasing_set = erasing_set"""
erasing_set = pure_backdoored_set
#remaining_set = same_label_set

#if we don't use poisoned set, we use full set
dataloader_full = DataLoader(poison_trainset, batch_size=args.batch_size, shuffle=True)

#dataloader_full = DataLoader(train_set, batch_size=args.batch_size, shuffle=True)
dataloader_remain = DataLoader(remaining_set, batch_size=args.batch_size, shuffle=True)
dataloader_clean_erase = DataLoader(clean_erasing_set, batch_size=args.batch_size, shuffle=True)
dataloader_dp_sampled = DataLoader(dp_sample_set, batch_size=args.batch_size, shuffle=False)
dataloader_dp_sampled_w = DataLoader(dp_sample_set_w, batch_size=args.batch_size, shuffle=False)
dataloader_erase = DataLoader(erasing_set, batch_size=args.batch_size, shuffle=False)

# for step, (x, y) in enumerate(dataloader_full):
#     print(x)
#     break
#
# for step, (x, y) in enumerate(dataloader_remain):
#     print(x)
#     break

#print('full size', len(poison_trainset), 'remain size', len(remaining_set.data), 'erased size', len(erasing_set))
print('full size', len(poison_trainset), 'remain size', len(remaining_set), 'erased size', len(erasing_set))

beta = args.beta

explainer_type = args.explainer_type

init_epoch = 0
best_acc = 0
logs = defaultdict(list)

reconstructor = LinearModel(n_feature=49, n_output=28 * 28)
reconstructor = reconstructor.to(device)
optimizer_recon = torch.optim.Adam(reconstructor.parameters(), lr=args.lr)

reconstruction_function = nn.MSELoss(size_average=False)

valid_acc = 0.8
loss_fn = nn.CrossEntropyLoss()


learn_model_type = 'vib'
vibi = prepare_learning_model(dataloader_full, train_loader, test_loader, dataloader_erase, dataloader_remain, logs, reconstructor, reconstruction_function, optimizer_recon, explainer_type, init_epoch, loss_fn, args, valid_acc,  learn_model_type)




# learn_model_type = 'nips'
# vibi_for_nips = prepare_learning_model(dataloader_full, train_loader, test_loader, dataloader_erase, dataloader_remain, logs, reconstructor, reconstruction_function, optimizer_recon, explainer_type, init_epoch, loss_fn, args,valid_acc,  learn_model_type)
#
#
#
#
# '''we should prepare the compressed Z, and then use Z to be unlearned.
# not directly unlearning as normal'''
#
#

# print()
# print("start hessian unlearning")
#
# vibi_f_hessian, optimizer_hessian = unlearning_hessian_train(copy.deepcopy(vibi).to(args.device), dataloader_erase, remaining_set, loss_fn,
#                                                              reconstructor, reconstruction_function,
#                                                              test_loader, train_loader, train_type='Hessian')
#
#
#
# print()
# print("start NIPSU")
#
# #dataloader_same_label
# vibi_f_nipsu, optimizer_nipsu = unlearning_frkl_train(copy.deepcopy(vibi).to(args.device), dataloader_erase, dataloader_remain, loss_fn,
#                                                     reconstructor,
#                                                     reconstruction_function, test_loader, train_loader,   train_type='NIPSU')

#




# print()
# print("start VIBU")
# vibi_f_frkl, optimizer_frkl = unlearning_frkl_train(copy.deepcopy(vibi).to(args.device), dataloader_erase, dataloader_remain, loss_fn,
#                                                     reconstructor,
#                                                     reconstruction_function, test_loader, train_loader,  train_type='VIBU')
#
#
# print_multal_info(vibi_f_frkl, dataloader_erase,dataloader_remain, args)


# print()
# print("start VIBU-SS")
# vibi_f_frkl_ss, optimizer_frkl_ss = unlearning_frkl_train(copy.deepcopy(vibi).to(args.device), dataloader_erase,
#                                                           dataloader_clean_erase, loss_fn,
#                                                           reconstructor,
#                                                           reconstruction_function, test_loader, train_loader, train_type='VIBU-SS')
#
#
# print_multal_info(vibi_f_frkl_ss, dataloader_erase,dataloader_remain, args)
#

#
# print()
# print("start VIBU-SS with dp sampling drop with replacement")
# #dataloader_dp_sampled
#
# vibi_f_frkl_sampled_w, optimizer_frkl_sampled_w = unlearning_frkl_train(copy.deepcopy(vibi).to(args.device), dataloader_dp_sampled_w,
#                                                           dataloader_clean_erase, loss_fn,
#                                                           reconstructor,
#                                                           reconstruction_function, test_loader, train_loader, train_type='VIBU-SS')
#
#
#
# # test_category_acc(vibi_f_frkl_sampled_w, test_loader, args)
#
# print()
# print("start VIBU-SS with dp sampling drop without replacement")
# #dataloader_dp_sampled
#
# vibi_f_frkl_sampled, optimizer_frkl_sampled = unlearning_frkl_train(copy.deepcopy(vibi).to(args.device), dataloader_dp_sampled,
#                                                           dataloader_clean_erase, loss_fn,
#                                                           reconstructor,
#                                                           reconstruction_function, test_loader, train_loader, train_type='VIBU-SS')
#

# print('mutual w info for vibi')
# print_multal_info(copy.deepcopy(vibi).to(args.device), dataloader_erase,dataloader_dp_sampled_w, args)
#
# print('mutual wo info for vibi')
# print_multal_info(copy.deepcopy(vibi).to(args.device), dataloader_erase,dataloader_dp_sampled, args)

# print('mutual info for vibi_for_nips')
# print_multal_info(vibi_for_nips, dataloader_erase,dataloader_erase, args)

# print('mutual vibi_f_hessian for vibi_for_nips')
# print_multal_info(vibi_f_hessian, dataloader_erase,dataloader_erase, args)
#
# print('mutual vibi_f_nipsu for vibi_for_nips')
# print_multal_info(vibi_f_nipsu, dataloader_erase,dataloader_erase, args)
#
# print('mutual vibi_f_frkl_sampled_w for vibi_for_nips')
# print_multal_info(vibi_f_frkl_sampled_w, dataloader_erase,dataloader_erase, args)
#
# print('mutual vibi_f_frkl_sampled for vibi_for_nips')
# print_multal_info(vibi_f_frkl_sampled, dataloader_erase,dataloader_erase, args)





'''

vibi_retrain, lr = init_vibi(args.dataset)
vibi_retrain.to(args.device)
optimizer_retrain = torch.optim.Adam(vibi_retrain.parameters(), lr=lr)


print()
print("start retraining")
vibi_retrain = retraining_train(vibi, vibi_retrain, vibi_f_nipsu, vibi_f_frkl, vibi_f_frkl_ss, dataloader_remain, dataloader_erase, reconstructor,
                                reconstruction_function,
                                loss_fn, optimizer_retrain, test_loader, train_loader)


print_multal_info(vibi_retrain, dataloader_erase,dataloader_remain, args)



reconstructor = LinearModel(n_feature=28*28, n_output=28 * 28)
reconstructor = reconstructor.to(device)
optimizer_recon = torch.optim.Adam(reconstructor.parameters(), lr=lr)

reconstruction_function = nn.MSELoss(size_average=False)

#
final_round_mse = []
for epoch in range(init_epoch, init_epoch + args.num_epochs):
    vibi.train()
    step_start = epoch * len(dataloader_erase)
    for step, (x, y) in enumerate(dataloader_erase, start=step_start):
        x, y = x.to(device), y.to(device)  # (B, C, H, W), (B, 10)
        x = x.view(x.size(0), -1)
        logits_z, logits_y, x_hat, mu, logvar = vibi_retrain(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)

        x_hat = torch.sigmoid(reconstructor(x))
        x_hat = x_hat.view(x_hat.size(0), -1)
        x = x.view(x.size(0), -1)
        # x = torch.sigmoid(torch.relu(x))
        BCE = reconstruction_function(x_hat, x)  # mse loss
        loss = BCE

        optimizer_recon.zero_grad()
        loss.backward()
        torch.nn.utils.clip_grad_norm_(vibi.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
        optimizer_recon.step()

        if epoch == args.num_epochs - 1:
            final_round_mse.append(BCE.item())
        if step % len(train_loader) % 600 == 0:
            print("loss", loss.item(), 'BCE', BCE.item())

print("final_round mse retrain origin", np.mean(final_round_mse))




M = Mine1(noise_size=28*28, sample_size=28*28)
M.to(args.device)
M_opt = torch.optim.Adam(M.parameters(), lr=2e-4)



for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
    x, y = x.to(device), y.to(device)
    x = x.view(x.size(0), -1)

    x2, y2 = x2.to(device), y2.to(device)
    x2 = x2.view(x2.size(0), -1)

    logits_z, logits_y, x_hat, mu, logvar = vibi_retrain(x2, mode='forgetting')  # (B, C* h* w), (B, N, 10)

    B, Z_size = x.shape

    for i in range(10):
        mi = calculate_MI(x.detach(), x.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
        if i % 1 == 0:
            print('mutual info', mi)
    print()
    print('mutual information after vibi_retrain unlearning', mi)
    KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
    KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
    KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
    print('kld_mean', KLD_mean.item())
    break

print('Beta', beta)

'''

==> Experiments/On_MNIST/reconstruct_beta/test_recon_training.py <==
reconstructor = LinearModel(n_feature=49, n_output=28 * 28)
reconstructor = reconstructor.to(device)
optimizer_recon = torch.optim.Adam(reconstructor.parameters(), lr=args.lr)

reconstruction_function = nn.MSELoss(size_average=False)
final_round_mse = []

for epoch in range(init_epoch, init_epoch + args.num_epochs):
    vibi.train()
    step_start = epoch * len(dataloader_dp_sampled)
    # for step, (x, y) in enumerate(dataloader_dp_sampled, start=step_start):
    step = 0
    for (x, y), (x2, y2) in zip(dataloader_dp_sampled, dataloader_erase):
        step = step+100
        x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
        x = x.view(x.size(0), -1)
        x2 = x2.view(x2.size(0), -1).to(args.device)
        logits_z, logits_y, x_hat, mu, logvar = vibi(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)

        x_hat = torch.sigmoid(reconstructor(logits_z))
        x_hat = x_hat.view(x_hat.size(0), -1)
        x = x.view(x.size(0), -1)
        # x = torch.sigmoid(torch.relu(x))
        BCE = reconstruction_function(x_hat, x2)  # mse loss
        loss = BCE

        optimizer_recon.zero_grad()
        loss.backward()
        torch.nn.utils.clip_grad_norm_(vibi.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
        optimizer_recon.step()

        if epoch == args.num_epochs - 1:
            final_round_mse.append(BCE.item())
        if step % len(train_loader) % 600 == 0:
            print("loss", loss.item(), 'BCE', BCE.item())

#########

for step, (x, y) in enumerate(dataloader_dp_sampled):
    x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
    x = x.view(x.size(0), -1)
    logits_z, logits_y, x_hat, mu, logvar = vibi(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
    x_hat = torch.sigmoid(reconstructor(logits_z))
    x_hat = x_hat.view(x_hat.size(0), -1)
    x = x.view(x.size(0), -1)
    break
index = 0
x_hat_cpu = x_hat[index].cpu().data
x_hat_cpu = x_hat_cpu.clamp(0, 1)
x_hat_cpu = x_hat_cpu.view(1, 1, 28, 28)
grid = torchvision.utils.make_grid(x_hat_cpu, nrow=4, cmap="gray")
image_rec= np.transpose(grid.numpy(), (1, 2, 0))
plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
plt.show()
x_cpu = x[index].cpu().data
x_cpu = x_cpu.clamp(0, 1)
x_cpu = x_cpu.view(1, 1, 28, 28)
grid = torchvision.utils.make_grid(x_cpu, nrow=4, cmap="gray")
image_org = np.transpose(grid.numpy(), (1, 2, 0))
plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
plt.show()

plt.imsave('mnist_image_beta_0001_wo.png', image_rec)
plt.imsave('mnist_image_beta_0001_org_wo.png', image_org)

import matplotlib.image as mpimg
# Load the image
image = mpimg.imread('mnist_image_beta_0001_wo.png')

# Display the image
plt.imshow(image)
plt.show()

==> Experiments/On_MNIST/reconstruct_beta/test_resnet.py <==
import sys

sys.argv = ['']
del sys

import os
import math
from collections import defaultdict
import argparse
from torch.autograd import Variable
import torch
import torch.nn as nn
import torch.optim
from torchvision.utils import save_image
import torchvision
from torchvision.datasets import MNIST, CIFAR10, FashionMNIST
from torch.utils.data import DataLoader, TensorDataset, random_split
import torch.utils.data as Data
import torch.nn.functional as F
import torchvision.transforms as T
from torchvision import datasets, transforms
import matplotlib.pyplot as plt
import numpy as np
from torch.utils.data import DataLoader, Dataset
import copy
import random

def conv_block(in_channels, out_channels, stride=1):
    return nn.Sequential(
        nn.Conv2d(in_channels, out_channels, kernel_size=3, stride=stride, padding=1, bias=False),
        nn.BatchNorm2d(out_channels),
        nn.ReLU(inplace=True),
        nn.Conv2d(out_channels, out_channels, kernel_size=1, stride=1, bias=False),
        nn.BatchNorm2d(out_channels),
    )


def to_img(x):
    x = x.clamp(0, 1)
    x = x.view(x.size(0), 1, 28, 28)
    return x


class ResBlock(nn.Module):
    def __init__(self, in_channels, out_channels, stride=None):
        super().__init__()
        stride = stride or (1 if in_channels >= out_channels else 2)
        self.block = conv_block(in_channels, out_channels, stride)
        if stride == 1 and in_channels == out_channels:
            self.skip = nn.Identity()
        else:
            self.skip = nn.Sequential(
                nn.Conv2d(in_channels, out_channels, kernel_size=1, stride=stride, bias=False),
                nn.BatchNorm2d(out_channels),
            )

    def forward(self, x):
        return F.relu(self.block(x) + self.skip(x))


class ResNet(nn.Module):
    def __init__(self, in_channels, block_features, num_classes=10, headless=False):
        super().__init__()
        block_features = [block_features[0]] + block_features + ([num_classes] if headless else [])
        self.expand = nn.Sequential(
            nn.Conv2d(in_channels, block_features[0], kernel_size=1, stride=1, bias=False),
            nn.BatchNorm2d(block_features[0]),
        )
        self.res_blocks = nn.ModuleList([
            ResBlock(block_features[i], block_features[i + 1])
            for i in range(len(block_features) - 1)
        ])
        self.linear_head = None if headless else nn.Linear(block_features[-1], num_classes)

    def forward(self, x):
        x = self.expand(x)
        for res_block in self.res_blocks:
            x = res_block(x)
        if self.linear_head is not None:
            x = F.avg_pool2d(x, x.shape[-1])  # completely reduce spatial dimension
            x = self.linear_head(x.reshape(x.shape[0], -1))
        return x


def resnet18(in_channels, num_classes):
    block_features = [64] * 2 + [128] * 2 + [256] * 2 + [512] * 2
    return ResNet(in_channels, block_features, num_classes)


def resnet34(in_channels, num_classes):
    block_features = [64] * 3 + [128] * 4 + [256] * 6 + [512] * 3
    return ResNet(in_channels, block_features, num_classes)


class Unet(nn.Module):
    def __init__(self, in_channels, down_features, num_classes, pooling=False):
        super().__init__()
        self.expand = conv_block(in_channels, down_features[0])

        self.pooling = pooling

        down_stride = 1 if pooling else 2
        self.downs = nn.ModuleList([
            conv_block(ins, outs, stride=down_stride) for ins, outs in zip(down_features, down_features[1:])])

        up_features = down_features[::-1]
        self.ups = nn.ModuleList([
            conv_block(ins + outs, outs) for ins, outs in zip(up_features, up_features[1:])])

        self.final_conv = nn.Conv2d(down_features[0], num_classes, kernel_size=1)

        self.upsample = nn.Upsample(scale_factor=2, mode='bilinear', align_corners=False)

    def forward(self, x):
        x = self.expand(x)

        x_skips = []

        for down in self.downs:
            x_skips.append(x)
            x = down(x)
            if self.pooling:
                x = F.max_pool2d(x, 2)

        for up, x_skip in zip(self.ups, reversed(x_skips)):
            x = torch.cat([self.upsample(x), x_skip], dim=1)
            x = up(x)

        x = self.final_conv(x)

        return x


class LinearModel(nn.Module):
    # 定义神经网络
    def __init__(self, n_feature=192, h_dim=3 * 32, n_output=10):
        # 初始化数组，参数分别是初始化信息，特征数，隐藏单元数，输出单元数
        super(LinearModel, self).__init__()
        self.fc1 = nn.Linear(n_feature, h_dim)  # 第一个全连接层
        self.fc2 = nn.Linear(h_dim, n_output)  # output

    # 设置隐藏层到输出层的函数

    def forward(self, x):
        # 定义向前传播函数
        x = F.relu(self.fc1(x))
        return self.fc2(x)


class My_subset(Dataset):
    r"""
    Subset of a dataset at specified indices.

    Arguments:
        dataset (Dataset): The whole Dataset
        indices (sequence): Indices in the whole set selected for subset
        labels(sequence) : targets as required for the indices. will be the same length as indices
    """

    def __init__(self, dataset, indices):
        self.dataset = dataset
        self.indices = indices
        self.data, self.targets = self.get_image_label()

    def __getitem__(self, idx):
        image, label = self.dataset[self.indices[idx]]
        return (image, label)

    def __len__(self):
        return len(self.indices)

    def get_image_label(self, ):
        if args.dataset == "MNIST":
            temp_img = torch.empty(0, 1, 28, 28).float().to(args.device)
            temp_label = torch.empty(0).long().to(args.device)
            for id in self.indices:
                image, label = self.dataset[id]
                image, label = image.reshape(1, 1, 28, 28).to(args.device), torch.tensor([label]).long().to(args.device)
                # print(image)
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)
        elif args.dataset == "CIFAR10":
            temp_img = torch.empty(0, 3, 32, 32).float().to(args.device)
            temp_label = torch.empty(0).long().to(args.device)
            for id in self.indices:
                image, label = self.dataset[id]
                image, label = image.to(args.device).reshape(1, 3, 32, 32), torch.tensor([label]).long().to(args.device)
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)

        print(temp_label.shape, temp_img.shape)
        d = Data.TensorDataset(temp_img, temp_label)
        return temp_img, temp_label


class DatasetSplit(Dataset):
    def __init__(self, dataset, idxs, args):
        self.index = 0
        self.dataset = dataset
        #         self.idxs = list(idxs)
        #         self.idxs = random.sample(list(idxs), int(len(idxs)*sampling))
        if args.sampling == 1:
            self.idxs = list(idxs)
        else:
            self.idxs = np.random.choice(list(idxs), size=int(len(idxs) * args.sampling), replace=True)
            # self.idxs = random.sample(list(idxs), int(len(idxs) * sampling)) # without replacement
            # random.choice is with replacement
        # print('datasplite' , idxs, len(dataset))

        self.data, self.targets = self.get_image_label()

    def __len__(self):
        return len(self.idxs)

    def __getitem__(self, item):
        image, label = self.dataset[self.idxs[item]]
        # print("item", item, self.index, self.idxs[item],label)
        self.index += 1
        # print("self.idxs", self.idxs)
        return image, label

    def get_image_label(self, ):
        if args.dataset == "MNIST":
            temp_img = torch.empty(0, 1, 28, 28).float().to(args.device)
            temp_label = torch.empty(0).long().to(args.device)
            for id in self.idxs:
                image, label = self.dataset[id]
                image, label = image.reshape(1, 1, 28, 28).to(args.device), torch.tensor([label]).long().to(args.device)
                # print(image)
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)
        elif args.dataset == "CIFAR10":
            temp_img = torch.empty(0, 3, 32, 32).float().to(args.device)
            temp_label = torch.empty(0).long().to(args.device)
            for id in self.idxs:
                image, label = self.dataset[id]
                image, label = image.to(args.device).reshape(1, 3, 32, 32), torch.tensor([label]).long().to(args.device)
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)

        print(temp_label.shape, temp_img.shape)
        d = Data.TensorDataset(temp_img, temp_label)
        return temp_img, temp_label


class AdaHessian(torch.optim.Optimizer):
    """
    Implements the AdaHessian algorithm from "ADAHESSIAN: An Adaptive Second OrderOptimizer for Machine Learning"

    Arguments:
        params (iterable) -- iterable of parameters to optimize or dicts defining parameter groups
        lr (float, optional) -- learning rate (default: 0.1)
        betas ((float, float), optional) -- coefficients used for computing running averages of gradient and the squared hessian trace (default: (0.9, 0.999))
        eps (float, optional) -- term added to the denominator to improve numerical stability (default: 1e-8)
        weight_decay (float, optional) -- weight decay (L2 penalty) (default: 0.0)
        hessian_power (float, optional) -- exponent of the hessian trace (default: 1.0)
        update_each (int, optional) -- compute the hessian trace approximation only after *this* number of steps (to save time) (default: 1)
        n_samples (int, optional) -- how many times to sample `z` for the approximation of the hessian trace (default: 1)
    """

    def __init__(self, params, lr=0.1, betas=(0.9, 0.999), eps=1e-8, weight_decay=0.0,
                 hessian_power=1.0, update_each=1, n_samples=1, average_conv_kernel=False):
        if not 0.0 <= lr:
            raise ValueError(f"Invalid learning rate: {lr}")
        if not 0.0 <= eps:
            raise ValueError(f"Invalid epsilon value: {eps}")
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError(f"Invalid beta parameter at index 0: {betas[0]}")
        if not 0.0 <= betas[1] < 1.0:
            raise ValueError(f"Invalid beta parameter at index 1: {betas[1]}")
        if not 0.0 <= hessian_power <= 1.0:
            raise ValueError(f"Invalid Hessian power value: {hessian_power}")

        self.n_samples = n_samples
        self.update_each = update_each
        self.average_conv_kernel = average_conv_kernel

        # use a separate generator that deterministically generates the same `z`s across all GPUs in case of distributed training
        self.generator = torch.Generator().manual_seed(2147483647)

        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay, hessian_power=hessian_power)
        super(AdaHessian, self).__init__(params, defaults)

        for p in self.get_params():
            p.requires_grad = True
            p.hess = 0.0
            self.state[p]["hessian step"] = 0

    def get_params(self):
        """
        Gets all parameters in all param_groups with gradients
        """

        return (p for group in self.param_groups for p in group['params'] if p.requires_grad)

    def zero_hessian(self):
        """
        Zeros out the accumalated hessian traces.
        """

        for p in self.get_params():
            if not isinstance(p.hess, float) and self.state[p]["hessian step"] % self.update_each == 0:
                p.hess.zero_()

    @torch.no_grad()
    def set_hessian(self):
        """
        Computes the Hutchinson approximation of the hessian trace and accumulates it for each trainable parameter.
        """

        params = []
        for p in filter(lambda p: p.grad is not None, self.get_params()):
            if self.state[p]["hessian step"] % self.update_each == 0:  # compute the trace only each `update_each` step
                params.append(p)
            self.state[p]["hessian step"] += 1

        if len(params) == 0:
            return

        if self.generator.device != params[0].device:  # hackish way of casting the generator to the right device
            self.generator = torch.Generator(params[0].device).manual_seed(2147483647)

        # for p in params:
        #     # p.grad.requires_grad=True
        #     print(p.shape)
        #     print(p.grad.shape)
        grads = [p.grad for p in params]
        # grads.requires_grad = True
        # print("grads", grads)

        for i in range(self.n_samples):
            zs = [torch.randint(0, 2, p.size(), generator=self.generator, device=p.device) * 2.0 - 1.0 for p in params]  # Rademacher distribution {-1.0, 1.0}

            h_zs = torch.autograd.grad(grads, params, grad_outputs=zs, only_inputs=True, retain_graph=i < self.n_samples - 1)
            for h_z, z, p in zip(h_zs, zs, params):
                # print(h_z, z)
                p.hess += h_z * z / self.n_samples  # approximate the expected values of z*(H@z)
                # print("p.hess", p.hess.shape)

    @torch.no_grad()
    def step(self, closure=None):
        """
        Performs a single optimization step.
        Arguments:
            closure (callable, optional) -- a closure that reevaluates the model and returns the loss (default: None)
        """

        loss = None
        if closure is not None:
            loss = closure()

        self.zero_hessian()
        self.set_hessian()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None or p.hess is None:
                    continue

                if self.average_conv_kernel and p.dim() == 4:
                    p.hess = torch.abs(p.hess).mean(dim=[2, 3], keepdim=True).expand_as(p.hess).clone()

                # Perform correct stepweight decay as in AdamW
                p.mul_(1 - group['lr'] * group['weight_decay'])

                state = self.state[p]

                # State initialization
                if len(state) == 1:
                    state['step'] = 0
                    state['exp_avg'] = torch.zeros_like(p.data)  # Exponential moving average of gradient values
                    state['exp_hessian_diag_sq'] = torch.zeros_like(p.data)  # Exponential moving average of Hessian diagonal square values

                exp_avg, exp_hessian_diag_sq = state['exp_avg'], state['exp_hessian_diag_sq']
                beta1, beta2 = group['betas']
                state['step'] += 1

                # Decay the first and second moment running average coefficient
                exp_avg.mul_(beta1).add_(p.grad, alpha=1 - beta1)
                exp_hessian_diag_sq.mul_(beta2).addcmul_(p.hess, p.hess, value=1 - beta2)

                bias_correction1 = 1 - beta1 ** state['step']
                bias_correction2 = 1 - beta2 ** state['step']

                k = group['hessian_power']
                denom = (exp_hessian_diag_sq / bias_correction2).pow_(k / 2).add_(group['eps'])

                # make update
                step_size = group['lr'] / bias_correction1
                #p.addcdiv_(exp_avg, denom, value=-step_size)
                p = p.addcdiv_(exp_avg, denom, value=step_size)

        return self.get_params()


    @staticmethod
    @torch.no_grad()
    def hessian_unl_update(p, hess, args, i):
        average_conv_kernel = False
        weight_decay = 0.0
        betas = (0.9, 0.999)
        hessian_power = 1.0
        eps = args.lr # 1e-8

        if average_conv_kernel and p.dim() == 4:
            hess = torch.abs(hess).mean(dim=[2, 3], keepdim=True).expand_as(hess).clone()

        # Perform correct stepweight decay as in AdamW
        # p = p.mul_(1 - args.lr * weight_decay)

        state = {}
        state["hessian"] = 1

        # State initialization
        if len(state) == 1:
            state['step'] = 0
            state['exp_avg'] = torch.zeros_like(p.data)  # Exponential moving average of gradient values
            state['exp_hessian_diag_sq'] = torch.zeros_like(
                p.data)  # Exponential moving average of Hessian diagonal square values

        exp_avg, exp_hessian_diag_sq = state['exp_avg'], state['exp_hessian_diag_sq']
        beta1, beta2 = betas
        state['step'] = i

        # Decay the first and second moment running average coefficient

        exp_avg.mul_(beta1).add_(p.grad, alpha=1 - beta1)
        #exp_hessian_diag_sq.mul_(beta2).addcmul_(p_hs.hess, p_hs.hess, value=1 - beta2)
        exp_hessian_diag_sq.mul_(beta2).addcmul_(hess, hess, value=1 - beta2)

        bias_correction1 = 1 #- beta1 ** state['step']
        bias_correction2 = 1 #- beta2 ** state['step']

        k = hessian_power
        denom = (exp_hessian_diag_sq / bias_correction2).pow_(k / 2).add_(eps)

        # make update
        step_size = args.lr / bias_correction1
        # p.addcdiv_(exp_avg, denom, value=-step_size)
        p = p.addcdiv_(exp_avg, denom, value=step_size * 0.1)
        #p_hs.data = p_hs.data + args.lr * p_hs.grad.data * 10
        return exp_avg, denom, step_size



def scoring_function(matrix):
    # This is a simple scoring function that returns the matrix itself as scores.
    # You can replace it with your own scoring function if needed.
    return matrix

def dp_sampling(matrix, epsilon, sample_size, replacement):
    scores = scoring_function(matrix)
    sensitivity = 1.0  # The sensitivity of our scoring function is 1

    # Calculate probabilities using the exponential mechanism
    probabilities = np.exp(epsilon * scores / (2 * sensitivity))
    probabilities /= probabilities.sum()

    # Flatten the matrix and probabilities for sampling
    flat_matrix = matrix.flatten()
    flat_probabilities = probabilities.flatten()

    # Sample elements without replacement
    sampled_indices = np.random.choice(
        np.arange(len(flat_matrix)),
        size=sample_size,
        replace=replacement,
        p=flat_probabilities
    )

    # Create the output matrix with 0s
    output_matrix = np.zeros_like(matrix)

    # Set the sampled elements to their original values
    np.put(output_matrix, sampled_indices, flat_matrix[sampled_indices])

    return output_matrix
# matrix = torch.tensor([[2, 2, 2, 2], [2, 2, 2, 0]], dtype=torch.float32)
# epsilon = 1.0
# sample_size = 3
#
# sampled_matrix = dp_sampling(matrix, epsilon, sample_size)
# print(sampled_matrix)

class PoisonedDataset(Dataset):

    def __init__(self, dataset, base_label, trigger_label, poison_samples, mode="train", device=torch.device("cuda"),
                 dataname="MNIST", args =None, add_backdoor=1, dp_sample=0):
        # self.class_num = len(dataset.classes)
        # self.classes = dataset.classes
        # self.class_to_idx = dataset.class_to_idx
        self.device = device
        self.dataname = dataname
        self.ori_dataset = dataset
        self.add_backdoor = add_backdoor
        self.dp_sample = dp_sample
        self.args = args
        self.data, self.targets = self.add_trigger(self.reshape(dataset, dataname), dataset.targets, base_label,
                                                   trigger_label, poison_samples, mode)
        self.channels, self.width, self.height = self.__shape_info__()
        # self.data_test, self.targets_test = self.add_trigger_test(self.reshape(dataset.data, dataname), dataset.targets, base_label, trigger_label, portion, mode)

    def __getitem__(self, item):
        img = self.data[item]
        label_idx = self.targets[item]

        label = np.zeros(10)
        label[label_idx] = 1  # 把num型的label变成10维列表。
        label = torch.Tensor(label)

        img = img.to(self.device)
        label = label.to(self.device)

        return img, label

    def __len__(self):
        return len(self.data)

    def __shape_info__(self):
        return self.data.shape[1:]

    def reshape(self, dataset, dataname="MNIST"):
        if dataname == "MNIST":
            temp_img = dataset.data.reshape(len(dataset.data), 1, 28, 28).float()
        elif dataname == "CIFAR10":
            temp_img = torch.empty(0, 3, 32, 32).float().cuda()
            temp_label = torch.empty(0).long().cuda()
            for id in range(len(dataset)):
                image, label = dataset[id]
                image, label = image.cuda().reshape(1, 3, 32, 32), torch.tensor([label]).long().cuda()
                # print(label)
                # label = torch.tensor([label])
                temp_img = torch.cat([temp_img, image], dim=0)
                temp_label = torch.cat([temp_label, label], dim=0)
                # print(id)

        # x = torch.Tensor(image.cuda())
        # x = torch.tensor(image)
        # # print(x)

        return np.array(temp_img.to("cpu"))

    def norm(self, data):
        offset = np.mean(data, 0)
        scale = np.std(data, 0).clip(min=1)
        return (data - offset) / scale

    def add_trigger(self, data, targets, base_label, trigger_label, poison_samples, mode):
        print("## generate——test " + mode + " Bad Imgs")
        new_data = copy.deepcopy(data)
        new_targets = []
        new_data_re = []

        # total_poison_num = int(len(new_data) * portion/10)
        _, width, height = data.shape[1:]
        for i in range(len(data)):
            if targets[i] == base_label:
                new_targets.append(trigger_label)
                if trigger_label != base_label:
                    if self.add_backdoor == 1:
                        new_data[i, :, width - 3, height - 3] = 255
                        new_data[i, :, width - 3, height - 4] = 255
                        new_data[i, :, width - 4, height - 3] = 255
                        new_data[i, :, width - 4, height - 4] = 255
                    # new_data[i, :, width - 23, height - 21] = 254
                    # new_data[i, :, width - 23, height - 22] = 254
                # new_data[i, :, width - 22, height - 21] = 254
                # new_data[i, :, width - 24, height - 21] = 254
                new_data[i] = new_data[i] / 255

                if self.dp_sample == 1:
                    replacement = False
                    sampled_matrix = dp_sampling(new_data[i], args.epsilon, args.dp_sampling_size, replacement)
                    new_data_re.append(sampled_matrix)
                elif self.dp_sample==2:
                    replacement = True
                    sampled_matrix = dp_sampling(new_data[i], args.epsilon, args.dp_sampling_size, replacement)
                    new_data_re.append(sampled_matrix)
                else:
                    new_data_re.append(new_data[i])
                # print("new_data[i]",new_data[i])
                poison_samples = poison_samples - 1
                if poison_samples <= 0:
                    break
                # x=torch.tensor(new_data[i])
                # x_cpu = x.cpu().data
                # x_cpu = x_cpu.clamp(0, 1)
                # x_cpu = x_cpu.view(1, 1, 28, 28)
                # grid = torchvision.utils.make_grid(x_cpu, nrow=1, cmap="gray")
                # plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
                # plt.show()

        return torch.Tensor(new_data_re), torch.Tensor(new_targets).long()


def args_parser():
    parser = argparse.ArgumentParser(description='Process some integers.')
    parser.add_argument('--dataset', choices=['MNIST', 'CIFAR10'], default='MNIST')
    parser.add_argument('--cuda', action='store_true')
    parser.add_argument('--num_epochs', type=int, default=10, help='Number of training epochs for VIBI.')
    parser.add_argument('--explainer_type', choices=['Unet', 'ResNet_2x', 'ResNet_4x', 'ResNet_8x'],
                        default='ResNet_4x')
    parser.add_argument('--xpl_channels', type=int, choices=[1, 3], default=1)
    parser.add_argument('--k', type=int, default=12, help='Number of chunks.')
    parser.add_argument('--beta', type=float, default=0, help='beta in objective J = I(y,t) - beta * I(x,t).')
    parser.add_argument('--unlearning_ratio', type=float, default=0.1)
    parser.add_argument('--num_samples', type=int, default=4,
                        help='Number of samples used for estimating expectation over p(t|x).')
    parser.add_argument('--resume_training', action='store_true')
    parser.add_argument('--save_best', action='store_true',
                        help='Save only the best models (measured in valid accuracy).')
    parser.add_argument('--save_images_every_epoch', action='store_true', help='Save explanation images every epoch.')
    parser.add_argument('--jump_start', action='store_true', default=False)
    args = parser.parse_args()
    return args


# train_loader_full = DataLoader(train_set_no_aug, batch_size=200, shuffle=True, num_workers=1)

# train_loader_full = DataLoader(train_set_no_aug, batch_size=200, shuffle=True, num_workers=1)


def show_cifar(x):
    # print(x)
    x = x.cpu().data
    x = x.clamp(0, 1)
    if args.dataset == "MNIST":
        x = x.view(x.size(0), 1, 28, 28)
    elif args.dataset == "CIFAR10":
        x = x.view(1, 3, 32, 32)
    print(x)
    grid = torchvision.utils.make_grid(x, nrow=1, cmap="gray")
    plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
    plt.show()

def create_backdoor_train_dataset(dataname, train_data, base_label, trigger_label, poison_samples, batch_size, args , add_backdoor, dp_sample):
    train_data = PoisonedDataset(train_data, base_label, trigger_label, poison_samples=poison_samples, mode="train",
                                 device=args.device, dataname=dataname, args=args, add_backdoor=add_backdoor, dp_sample=dp_sample)
    b = Data.TensorDataset(train_data.data, train_data.targets)
    # x = test_data_tri.data_test[0]
    x = torch.tensor(train_data.data[0])
    # print(x)
    x = x.cpu().data
    x = x.clamp(0, 1)
    if args.dataset == "MNIST":
        x = x.view(x.size(0), 1, 28, 28)
    elif args.dataset == "CIFAR10":
        x = x.view(1, 3, 32, 32)
    print(x)
    grid = torchvision.utils.make_grid(x, nrow=1, cmap="gray")
    plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
    plt.show()
    return train_data.data, train_data.targets


"""
                # x=torch.tensor(new_data[i])
                # x_cpu = x.cpu().data
                # x_cpu = x_cpu.clamp(0, 1)
                # x_cpu = x_cpu.view(1, 3, 32, 32)
                # grid = torchvision.utils.make_grid(x_cpu, nrow=1, cmap="gray")
                # plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
                # plt.show()
"""


def create_backdoor_test_dataset(dataname, test_data, base_label, trigger_label, poison_samples, batch_size, device):
    test_data_tri = PoisonedDataset(test_data, base_label, trigger_label, poison_samples=poison_samples, mode="test",
                                    device=device, dataname=dataname)
    b = Data.TensorDataset(test_data_tri.data, test_data_tri.targets)
    # x = test_data_tri.data_test[0]
    x = torch.tensor(test_data_tri.data[0])
    # print(x)
    x = x.cpu().data
    x = x.clamp(0, 1)
    if args.dataset == "MNIST":
        x = x.view(x.size(0), 1, 28, 28)
    elif args.dataset == "CIFAR10":
        x = x.view(1, 3, 32, 32)
    grid = torchvision.utils.make_grid(x, nrow=1, cmap="gray")
    plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
    plt.show()
    return b


@torch.no_grad()
def test_accuracy(model, data_loader, args, name='test'):
    num_total = 0
    num_correct = 0
    model.eval()
    for x, y in data_loader:
        x, y = x.to(args.device), y.to(args.device)
        # if args.dataset == 'MNIST':
        #     x = x.view(x.size(0), -1)
        out = model(x, mode='test')
        if y.ndim == 2:
            y = y.argmax(dim=1)
        num_correct += (out.argmax(dim=1) == y).sum().item()
        num_total += len(x)
    acc = num_correct / num_total
    acc = round(acc, 5)
    print(f'{name} accuracy: {acc:.4f}')
    return acc



@torch.no_grad()
def test_category_acc(model, data_loader, args):

    model.eval()
    # Initialize counters
    correct_by_category = [0 for _ in range(10)]
    total_by_category = [0 for _ in range(10)]

    with torch.no_grad():
        for images, labels in data_loader:
            images, labels = images.to(args.device), labels.to(args.device)
            # if args.dataset == 'MNIST':
            #     images = images.view(images.size(0), -1)
            outputs = model(images, mode='test')
            _, predicted = torch.max(outputs.data, 1)

            for i in range(len(labels)):
                true_label = labels[i].item()
                predicted_label = predicted[i].item()

                if true_label == predicted_label:
                    correct_by_category[true_label] += 1
                total_by_category[true_label] += 1

    accuracy_by_category = [correct / total for correct, total in zip(correct_by_category, total_by_category)]

    for i, accuracy in enumerate(accuracy_by_category):
        print(f"Category {i}: {accuracy:.2%}")

def num_params(model):
    return sum([p.numel() for p in model.parameters() if p.requires_grad])


def sample_gumbel(size):
    return -torch.log(-torch.log(torch.rand(size)))


def gumbel_reparametrize(log_p, temp, num_samples):
    assert log_p.ndim == 2
    B, C = log_p.shape  # (B, C)
    shape = (B, num_samples, C)
    g = sample_gumbel(shape).to(log_p.device)  # (B, N, C)
    return F.softmax((log_p.unsqueeze(1) + g) / temp, dim=-1)  # (B, N, C)


# this is only a, at most k-hot relaxation
def k_hot_relaxed(log_p, k, temp, num_samples):
    assert log_p.ndim == 2
    B, C = log_p.shape  # (B, C)
    shape = (k, B, C)
    k_log_p = log_p.unsqueeze(0).expand(shape).reshape((k * B, C))  # (k* B, C)
    k_hot = gumbel_reparametrize(k_log_p, temp, num_samples)  # (k* B, N, C)
    k_hot = k_hot.reshape((k, B, num_samples, C))  # (k, B, N, C)
    k_hot, _ = k_hot.max(dim=0)  # (B, N, C)
    return k_hot  # (B, N, C)


# needed for when labels are not one-hot
def soft_cross_entropy_loss(logits, y):
    return -(y * F.log_softmax(logits, dim=-1)).sum(dim=1).mean()


def KL_between_normals(q_distr, p_distr):
    mu_q, sigma_q = q_distr
    mu_p, sigma_p = p_distr
    k = mu_q.size(1)

    mu_diff = mu_p - mu_q
    mu_diff_sq = torch.mul(mu_diff, mu_diff)
    logdet_sigma_q = torch.sum(2 * torch.log(torch.clamp(sigma_q, min=1e-8)), dim=1)
    logdet_sigma_p = torch.sum(2 * torch.log(torch.clamp(sigma_p, min=1e-8)), dim=1)

    fs = torch.sum(torch.div(sigma_q ** 2, sigma_p ** 2), dim=1) + torch.sum(torch.div(mu_diff_sq, sigma_p ** 2), dim=1)
    two_kl = fs - k + logdet_sigma_p - logdet_sigma_q
    return two_kl * 0.5


def KL_between_q_p(q_distr, p_distr):
    return 1


class Mine1(nn.Module):

    def __init__(self, noise_size=3 * 49, sample_size=28*28, output_size=1, hidden_size=128):
        super(Mine1, self).__init__()
        self.fc1_noise = nn.Linear(noise_size, hidden_size, bias=False)
        self.fc1_sample = nn.Linear(sample_size, hidden_size, bias=False)
        self.fc1_bias = nn.Parameter(torch.zeros(hidden_size))
        self.fc2 = nn.Linear(hidden_size, hidden_size)
        self.fc3 = nn.Linear(hidden_size, output_size)

        self.ma_et = None

        for m in self.modules():
            if isinstance(m, nn.Linear):
                nn.init.kaiming_normal_(m.weight)
                if m.bias is not None:
                    nn.init.constant_(m.bias, 0.0)

    def forward(self, noise, sample):
        x_noise = self.fc1_noise(noise)
        x_sample = self.fc1_sample(sample)
        x = F.leaky_relu(x_noise + x_sample + self.fc1_bias, negative_slope=2e-1)
        x = F.leaky_relu(self.fc2(x), negative_slope=2e-1)
        x = F.leaky_relu(self.fc3(x), negative_slope=2e-1)
        return x


class MINE(nn.Module):
    def __init__(self, output_size=49, input_size=28*28, hidden_size=1280):
        super(MINE, self).__init__()
        self.fc1 = nn.Linear(input_size + output_size, hidden_size)
        self.fc2 = nn.Linear(hidden_size, 1)

    def forward(self, x, y):
        x = x.view(x.shape[0], -1)
        y = y.view(y.shape[0], -1)
        xy = torch.cat([x, y], dim=1)
        h = torch.relu(self.fc1(xy))
        return self.fc2(h)

class VIBI(nn.Module):
    def __init__(self, explainer, approximator, forgetter, k=4, num_samples=4, temp=1):
        super().__init__()

        self.explainer = explainer
        self.approximator = approximator
        self.forgetter = forgetter
        # self.fc3 = nn.Linear(49, 400)
        # self.fc4 = nn.Linear(400, 784)
        self.k = k
        self.temp = temp
        self.num_samples = num_samples

        self.warmup = False

    def explain(self, x, mode='topk', num_samples=None):
        """Returns the relevance scores
        """
        double_logits_z = self.explainer(x)  # (B, C, h, w)
        if mode == 'distribution':  # return the distribution over explanation
            B, double_dimZ = double_logits_z.shape
            dimZ = int(double_dimZ / 2)
            mu = double_logits_z[:, :dimZ].cuda()
            logvar = torch.log(torch.nn.functional.softplus(double_logits_z[:, dimZ:]).pow(2)).cuda()
            logits_z = self.reparametrize(mu, logvar)
            return logits_z, mu, logvar
        elif mode == 'test':  # return top k pixels from input
            B, double_dimZ = double_logits_z.shape
            dimZ = int(double_dimZ / 2)
            mu = double_logits_z[:, :dimZ].cuda()
            logvar = torch.log(torch.nn.functional.softplus(double_logits_z[:, dimZ:]).pow(2)).cuda()
            logits_z = self.reparametrize(mu, logvar)
            return logits_z

    def forward(self, x, mode='topk'):
        B = x.size(0)
        #         print("B, C, H, W", B, C, H, W)
        if mode == 'distribution':
            logits_z, mu, logvar = self.explain(x, mode='distribution')  # (B, C, H, W), (B, C* h* w)
            logits_z1 = logits_z.view(logits_z.size(0), 3, 7, 7)
            logits_y = self.approximator(logits_z1)  # (B , 10)
            logits_y = logits_y.reshape((B, 10))  # (B,   10)
            return logits_z, logits_y, mu, logvar
        elif mode == 'forgetting':
            logits_z, mu, logvar = self.explain(x, mode='distribution')  # (B, C, H, W), (B, C* h* w)
            #print("logits_z, mu, logvar", logits_z, mu, logvar)
            logits_z1 = logits_z.view(logits_z.size(0), 3, 7, 7)
            logits_y = self.approximator(logits_z1)  # (B , 10)
            logits_y = logits_y.reshape((B, 10))  # (B,   10)
            x_hat = self.forget(logits_z)
            return logits_z, logits_y, x_hat, mu, logvar
        elif mode == 'cifar_forgetting':
            logits_z, mu, logvar = self.explain(x, mode='distribution')  # (B, C, H, W), (B, C* h* w)
            #print("logits_z, mu, logvar", logits_z, mu, logvar)
            # B, dimZ = logits_z.shape
            # logits_z = logits_z.reshape((B,8,8,8))
            logits_z1 = logits_z.view(logits_z.size(0), 3, 7, 7)
            logits_y = self.approximator(logits_z1)  # (B , 10)
            logits_y = logits_y.reshape((B, 10))  # (B,   10)
            x_hat = self.cifar_forget(logits_z)
            return logits_z, logits_y, x_hat, mu, logvar
        elif mode == 'cifar_test':
            logits_z = self.explain(x, mode='test')  # (B, C, H, W)
            # B, dimZ = logits_z.shape
            # logits_z = logits_z.reshape((B,8,8,8))
            logits_z1 = logits_z.view(logits_z.size(0), 3, 7, 7)
            logits_y = self.approximator(logits_z1)
            return logits_y
        elif mode == 'test':
            logits_z = self.explain(x, mode=mode)  # (B, C, H, W)
            logits_z1 = logits_z.view(logits_z.size(0), 3, 7, 7)
            logits_y = self.approximator(logits_z1)
            return logits_y
        elif mode == 'forgetting_from_Z':
            #logits_z, mu, logvar = self.explain(x, mode='distribution')  # (B, C, H, W), (B, C* h* w)
            logits_z = x
            logits_z1 = logits_z.view(logits_z.size(0), 3, 7, 7)
            logits_y = self.approximator(logits_z1)  # (B , 10)
            logits_y = logits_y.reshape((B, 10))  # (B,   10)
            x_hat = self.forget(logits_z)
            return logits_z, logits_y, x_hat #, mu, logvar

    def forget(self, logits_z):
        output_x = self.forgetter(logits_z)
        return torch.sigmoid(output_x)

    def reparametrize(self, mu, logvar):
        std = logvar.mul(0.5).exp_()
        if torch.cuda.is_available():
            eps = torch.cuda.FloatTensor(std.size()).normal_()
        else:
            eps = torch.FloatTensor(std.size()).normal_()
        eps = Variable(eps)
        return eps.mul(std).add_(mu)


def init_vibi(dataset):
    k = args.k
    beta = args.beta
    num_samples = args.num_samples
    xpl_channels = args.xpl_channels
    explainer_type = args.explainer_type

    if dataset == 'MNIST':
        approximator = resnet18(3, 10)
        explainer = resnet18(1, 3 * 7 * 7 * 2)  # resnet18(1, 49*2)
        forgetter = LinearModel(n_feature=3 * 7 * 7, n_output= 28 * 28)
        lr = args.lr

    elif dataset == 'CIFAR10':
        approximator = LinearModel(n_feature=3 * 7 * 7)
        explainer = resnet18(3, 3 * 7 * 7 * 2)  # resnet18(1, 49*2)
        forgetter = LinearModel(n_feature=3 * 7 * 7, n_output=3 * 32 * 32)
        lr = args.lr

    elif dataset == 'CIFAR100':
        approximator = LinearModel(n_feature=8 * 8 * 8, n_output=100)
        explainer = resnet18(3, 8 * 8 * 8 * 2)  # resnet18(1, 49*2)
        forgetter = LinearModel(n_feature=8 * 8 * 8, n_output=3 * 32 * 32)
        lr = 3e-4

    vibi = VIBI(explainer, approximator, forgetter, k=k, num_samples=args.num_samples)
    vibi.to(args.device)
    return vibi, lr

def test_grad(model, x, y, loss_fn, optimizer):
    logits_z, logits_y, x_hat, mu, logvar = model(x.detach(), mode='forgetting')  # (B, C* h* w), (B, N, 10)
    H_p_q = loss_fn(logits_y, y)
    KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
    KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
    KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()

    x_hat = x_hat.view(x_hat.size(0), -1)
    x = x.view(x.size(0), -1)
    # x = torch.sigmoid(torch.relu(x))
    BCE = reconstruction_function(x_hat, x)  # mse loss
    loss1 = args.beta * KLD_mean
    loss2 = H_p_q
    optimizer.zero_grad()
    print("loss2.grad 1", loss2.grad)
    loss2.backward()

    print("loss2.grad2", loss2.grad)
    H_p_q.detach()
    optimizer.zero_grad()



def learning_train(dataset, model, loss_fn, reconstruction_function, args, epoch, mu_list,
                   sigma_list, train_loader, learn_model_type):
    logs = defaultdict(list)
    optimizer = torch.optim.Adam(model.parameters(), lr=args.lr)

    for step, (x, y) in enumerate(dataset):
        x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
        # x = x.view(x.size(0), -1)
        # print(x)
        # break

        #test_grad(model, x, y, loss_fn, optimizer)


        logits_z, logits_y, x_hat, mu, logvar = model(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
        H_p_q = loss_fn(logits_y, y)
        KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
        KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
        KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()


        x_hat = x_hat.view(x_hat.size(0), -1)
        x = x.view(x.size(0), -1)
        # x = torch.sigmoid(torch.relu(x))
        BCE = reconstruction_function(x_hat, x)  # mse loss

        if learn_model_type == 'vib':
            loss = args.beta * KLD_mean + H_p_q  # + BCE / (args.batch_size * 28 * 28)
        elif learn_model_type == 'nips':
            loss = H_p_q

        optimizer.zero_grad()
        loss.backward()
        #torch.nn.utils.clip_grad_norm_(model.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
        torch.nn.utils.clip_grad_norm_(model.parameters(), 1, norm_type=2.0, error_if_nonfinite=False)
        optimizer.step()

        # B, Z_size = logits_z.shape
        # mi = calculate_MI(x.detach(), logits_z.detach(), Z_size, M, M_opt, args, ma_rate=0.001)

        acc = (logits_y.argmax(dim=1) == y).float().mean().item()
        sigma = torch.sqrt_(torch.exp(logvar)).mean().item()
        # JS_p_q = 1 - js_div(logits_y.softmax(dim=1), y.softmax(dim=1)).mean().item()
        metrics = {
            'acc': acc,
            'loss': loss.item(),
            'BCE': BCE.item(),
            'H(p,q)': H_p_q.item(),
            # '1-JS(p,q)': JS_p_q,
            'mu': torch.mean(mu).item(),
            'sigma': sigma,
            'KLD': KLD.item(),
            'KLD_mean': KLD_mean.item(),
            # 'mutual_info':mi,
        }

        for m, v in metrics.items():
            logs[m].append(v)
        if epoch == args.num_epochs - 1:
            mu_list.append(torch.mean(mu).item())
            sigma_list.append(sigma)
        if step % len(train_loader) % 600 == 0:
            print(f'[{epoch}/{0 + args.num_epochs}:{step % len(train_loader):3d}] '
                  + ', '.join([f'{k} {v:.3f}' for k, v in metrics.items()]))
    return model, mu_list, sigma_list


def unlearning_frkl(vibi_f_frkl, optimizer_frkl, vibi, epoch_test_acc, dataloader_erase, dataloader_remain, loss_fn,
                    reconstructor, reconstruction_function, test_loader, train_loader, train_type):
    logs = defaultdict(list)

    acc_test = []
    backdoor_acc_list = []

    print(len(dataloader_erase.dataset))
    train_bs = 0
    temp_acc = []
    temp_back = []
    for epoch in range(args.num_epochs):
        vibi_f_frkl.train()
        step_start = epoch * len(dataloader_erase)
        index = 0

        for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
            x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
            if args.dataset == 'MNIST':
                x = x.view(x.size(0), -1)

            x2, y2 = x2.to(args.device), y2.to(args.device)  # (B, C, H, W), (B, 10)
            if args.dataset == 'MNIST':
                x2 = x2.view(x2.size(0), -1)


            logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')
            logits_z_e2, logits_y_e2, x_hat_e2, mu_e2, logvar_e2 = vibi_f_frkl(x2, mode='forgetting')
            logits_z_f, logits_y_f, x_hat_f, mu_f, logvar_f = vibi(x, mode='forgetting')
            # logits_y_e = torch.softmax(logits_y_e, dim=1)
            logits_z_e_log_softmax = logits_z_e.log_softmax(dim=1)
            p_x_e = x.softmax(dim=1)
            B = x.size(0)

            H_p_q = loss_fn(logits_y_e, y)

            H_p_q2 = loss_fn(logits_y_e2, y2)
            KLD_element2 = mu_e2.pow(2).add_(logvar_e2.exp()).mul_(-1).add_(1).add_(logvar_e2).to(args.device)
            KLD_mean2 = torch.mean(KLD_element2).mul_(-0.5).to(args.device)

            KLD = 0.5 * torch.mean(
                logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()

            KLD_mean = 0.5 * torch.mean(
                logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()

            KL_z_r = (torch.exp(logits_z_e_log_softmax) * logits_z_e_log_softmax).sum(dim=1).mean() + math.log(
                logits_z_e_log_softmax.shape[1])

            # x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)
            # x_hat_e = torch.sigmoid(reconstructor(logits_z_e))
            x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)

            x_hat_f = torch.sigmoid(reconstructor(logits_z_f))
            x_hat_f = x_hat_f.view(x_hat_f.size(0), -1)
            # x = torch.sigmoid(torch.relu(x))
            x = x.view(x.size(0), -1)
            # x = torch.sigmoid(x)
            BCE = reconstruction_function(x_hat_e, x)  # mse loss = - log p = log 1/p
            # BCE = torch.mean(x_hat_e.log_softmax(dim=1))
            e_log_p = torch.exp(BCE / (args.batch_size * 28 * 28))  # = 1/p
            e_log_py = torch.exp(H_p_q)
            log_z = torch.mean(logits_z_e.log_softmax(dim=1))
            log_y = torch.mean(logits_y_e.log_softmax(dim=1))
            kl_loss = nn.KLDivLoss(reduction="batchmean", log_target=True)
            kl_f_e = kl_loss(F.log_softmax(logits_y_e, dim=1), F.log_softmax(logits_y_f, dim=1))
            # loss = args.beta * KLD_mean + H_p_q - BCE / (args.batch_size * 28 * 28) - log_z / e_log_p

            # loss = KLD_mean - BCE + args.unlearn_learning_rate * (
            #             kl_f_e - H_p_q)  # #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2

            #print(KLD_mean.item(), BCE.item(), kl_f_e.item(), H_p_q.item(), log_z.item(), log_y.item(), H_p_q2.item())


            unlearning_item = args.kld_r * KLD_mean.item() - args.unlearn_bce_r * BCE.item() + args.unlearn_ykl_r * kl_f_e.item() -  args.unlearn_learning_rate * H_p_q.item() - args.reverse_rate * (log_z.item() + log_y.item())

            #print(unlearning_item)
            learning_item = args.self_sharing_rate * (args.beta * KLD_mean2.item()+ H_p_q2.item())
            #print(learning_item)


            total = unlearning_item + learning_item # expected to equal to 0
            if unlearning_item <= 0:# have approixmate to the retrained distribution and no need to unlearn
                unl_rate = 0
            else:
                unl_rate = unlearning_item / total

            self_s_rate = 1 - unl_rate


            '''purpose is to make the unlearning item =0, and the learning item =0 '''

            if train_type == 'VIBU':
                loss = args.kld_r * KLD_mean - args.unlearn_bce_r * BCE + args.unlearn_ykl_r * kl_f_e - args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y)
            elif train_type == 'VIBU-SS':
                loss = (args.kld_r * KLD_mean - args.unlearn_bce_r * BCE + args.unlearn_ykl_r * kl_f_e -  args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y) ) * unl_rate + self_s_rate * args.self_sharing_rate * (
                                   args.beta * KLD_mean2 + H_p_q2)  # args.beta * KLD_mean - H_p_q + args.beta * KLD_mean2  + H_p_q2 #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2
            elif train_type == 'NIPSU':
                loss = args.kld_r * KLD_mean + args.unl_r_for_bayesian * (- H_p_q) - args.reverse_rate * (log_z + log_y)


            optimizer_frkl.zero_grad()
            loss.backward()
            torch.nn.utils.clip_grad_norm_(vibi_f_frkl.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
            optimizer_frkl.step()
            acc_back = (logits_y_e.argmax(dim=1) == y).float().mean().item()
            acc = (logits_y_e2.argmax(dim=1) == y2).float().mean().item()
            #test_acc = test_accuracy(vibi_f_frkl, test_loader, args, name='vibi valid top1')
            temp_acc.append(acc)
            temp_back.append(acc_back)
            # JS_p_q = 1 - js_div(logits_y.softmax(dim=1), y.softmax(dim=1)).mean().item()
            metrics = {
                'unlearning_item': unlearning_item,
                'learning_item': learning_item,
                'acc': acc,
                'loss': loss.item(),
                'BCE': BCE.item(),
                'H(p,q)': H_p_q.item(),
                'kl_f_e': kl_f_e.item(),
                'H_p_q2': H_p_q2.item(),
                # '1-JS(p,q)': JS_p_q,
                # 'mu_e': torch.mean(mu_e).item(),
                # 'sigma_e': torch.sqrt_(torch.exp(logvar_e)).mean().item(),
                'KLD': KLD.item(),
                'e_log_p': e_log_p.item(),
                'log_z': log_z.item(),
                'KLD_mean': KLD_mean.item(),
            }

            for m, v in metrics.items():
                logs[m].append(v)
            # if epoch == args.num_epochs - 1:
            #     mu_list.append(torch.mean(mu_e).item())
            #     sigma_list.append(torch.sqrt_(torch.exp(logvar_e)).mean().item())
            if index % len(dataloader_erase) % 600 == 0:
                print(f'[{epoch}/{0 + args.num_epochs}:{index % len(dataloader_erase):3d}] '
                      + ', '.join([f'{k} {v:.3f}' for k, v in metrics.items()]))
            index = index + 1
            train_bs = train_bs + 1
            if acc_back < 0.05:
                break

        vibi_f_frkl.eval()
        valid_acc_old = 0.8
        valid_acc = test_accuracy(vibi_f_frkl, test_loader, args, name='vibi valid top1')
        interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
        logs['val_acc'].extend(interpolate_valid_acc)
        print("test_acc", valid_acc)
        epoch_test_acc.append(valid_acc)
        print("epoch: ", epoch)
        # valid_acc_old = valid_acc
        # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
        print("test_acc", valid_acc)
        acc_test.append(valid_acc)
        backdoor_acc = test_accuracy(vibi_f_frkl, dataloader_erase, args, name='vibi valid top1')
        backdoor_acc_list.append(backdoor_acc)
        print("backdoor_acc", backdoor_acc_list)
        print("acc_test: ", acc_test)
        if backdoor_acc < 0.02:
            print()
            print("end unlearn, train_bs", train_bs)
            break

    print("temp_acc", temp_acc)
    print("temp_back", temp_back)

    return vibi_f_frkl, optimizer_frkl, epoch_test_acc




def unlearning_frkl_compressed(vibi_f_frkl, optimizer_frkl, vibi, epoch_test_acc, dataloader_erase, dataloader_remain, loss_fn,
                    reconstructor, reconstruction_function, test_loader, train_loader, train_type):
    logs = defaultdict(list)

    acc_test = []
    backdoor_acc_list = []

    print(len(dataloader_erase.dataset))
    train_bs = 0
    temp_acc = []
    temp_back = []
    for epoch in range(args.num_epochs):
        vibi_f_frkl.train()
        step_start = epoch * len(dataloader_erase)
        index = 0

        for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
            x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
            # if args.dataset == 'MNIST':
            #     x = x.view(x.size(0), -1)

            x2, y2 = x2.to(args.device), y2.to(args.device)  # (B, C, H, W), (B, 10)
            # if args.dataset == 'MNIST':
            #     x2 = x2.view(x2.size(0), -1)


            #logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')
            #logits_z_e2, logits_y_e2, x_hat_e2, mu_e2, logvar_e2 = vibi_f_frkl(x2, mode='forgetting')
            logits_z_f, logits_y_f, x_hat_f, mu_f, logvar_f = vibi(x, mode='forgetting')
            #logits_z_f2, logits_y_f2, x_hat_f2, mu_f2, logvar_f2 = vibi(x2, mode='forgetting')


            #here, the logvar is simga.pow(2)
            if train_type == 'NIPSU':
                logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')
                KLD_mean = 0.5 * torch.mean(logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()
            else:
                logits_z_e, logits_y_e, x_hat_e  = vibi_f_frkl(logits_z_f, mode='forgetting_from_Z')
            #logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')
            #logits_z_e2, logits_y_e2, x_hat_e2  = vibi_f_frkl(logits_z_f2, mode='forgetting_from_Z')

            x2 = torch.rand(len(x2), 1,  28, 28).to(args.device)

            logits_z_e2, logits_y_e2, x_hat_e2, mu_e2, logvar_e2  = vibi_f_frkl(x2, mode='forgetting')

            #two distributions, p(Z_e|X_e) and p(Z|X), apart from the q(Z)
            # logits_y_e = torch.softmax(logits_y_e, dim=1)
            logits_z_e_log_softmax = logits_z_e.log_softmax(dim=1)
            p_x_e = x.softmax(dim=1)
            B = x.size(0)

            H_p_q = loss_fn(logits_y_e, y)

            H_p_q2 = loss_fn(logits_y_e2, y2)


            # kl[f||e], where f is original, e is new trained based on remaining dataset
            KLD_mean_z_and_z_e = 0.5 * torch.mean(
                logvar_e2 - logvar_f + (torch.exp(logvar_f) + (mu_f - mu_e2).pow(2)) / torch.exp(logvar_e2) - 1).to(args.device)


            KLD_element_f = mu_f.pow(2).add_(logvar_f.exp()).mul_(-1).add_(1).add_(logvar_f).to(args.device)
            KLD_mean_f = torch.mean(KLD_element_f).mul_(-0.5).to(args.device)


            # KLD_element_e = mu_e.pow(2).add_(logvar_e.exp()).mul_(-1).add_(1).add_(logvar_e).to(args.device)
            # KLD_mean_e = torch.mean(KLD_element_e).mul_(-0.5).to(args.device)


            KLD_element2 = mu_e2.pow(2).add_(logvar_e2.exp()).mul_(-1).add_(1).add_(logvar_e2).to(args.device)
            KLD_mean2 = torch.mean(KLD_element2).mul_(-0.5).to(args.device)

            if KLD_mean_z_and_z_e.item() < KLD_mean_f.item():
                unlearn_rep = 1/(KLD_mean_z_and_z_e+0.001)
            else:
                unlearn_rep = 0*1/(KLD_mean_z_and_z_e+0.001)


            rho = torch.div(torch.mul(logits_z_e2 - mu_e2, logits_z_f - mu_f), torch.mul(logvar_e2, logvar_f) )
            mean_rho = torch.mean(rho)

            mutual_info_ratio = 0.00001
            if mean_rho.pow(2) >=1:
                mean_rho= torch.tensor([0.99])
                mutual_info_ratio=0
            mutual_info_z_and_ze = torch.mean(1/2 * torch.log(1 - mean_rho.pow(2)) ).to(args.device)
            '''
            KLD_element2 = mu_e2.pow(2).add_(logvar_e2.exp()).mul_(-1).add_(1).add_(logvar_e2).to(args.device)
            KLD_mean2 = torch.mean(KLD_element2).mul_(-0.5).to(args.device)

            # kl[e||f], where e is q(Z_e|X_e), if is p(Z|X)
            KLD = 0.5 * torch.mean(
                logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()

            KLD_mean = 0.5 * torch.mean(
                logvar_f - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_f).pow(2)) / torch.exp(logvar_f) - 1).cuda()

            KL_z_r = (torch.exp(logits_z_e_log_softmax) * logits_z_e_log_softmax).sum(dim=1).mean() + math.log(
                logits_z_e_log_softmax.shape[1])
            '''

            M = Mine1(noise_size=3 * 49, sample_size=3 * 49)
            M.to(args.device)
            M_opt = torch.optim.Adam(M.parameters(), lr=2e-4)

            B, Z_size = logits_z_e.shape
            for i in range(30):
                mi = calculate_MI(logits_z_e2.detach(), logits_z_e.detach(), Z_size, M, M_opt, args, ma_rate=0.001)


            # x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)
            # x_hat_e = torch.sigmoid(reconstructor(logits_z_e))
            x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)

            x_hat_f = torch.sigmoid(reconstructor(logits_z_f))
            x_hat_f = x_hat_f.view(x_hat_f.size(0), -1)
            # x = torch.sigmoid(torch.relu(x))
            x = x.view(x.size(0), -1)
            # x = torch.sigmoid(x)
            BCE = reconstruction_function(x_hat_e, x)  # mse loss = - log p = log 1/p
            # BCE = torch.mean(x_hat_e.log_softmax(dim=1))
            e_log_p = torch.exp(BCE / (args.batch_size * 28 * 28))  # = 1/p
            e_log_py = torch.exp(H_p_q)
            log_z = torch.mean(logits_z_e.log_softmax(dim=1))
            log_y = torch.mean(logits_y_e.log_softmax(dim=1))
            kl_loss = nn.KLDivLoss(reduction="batchmean", log_target=True)
            kl_f_e = kl_loss(F.log_softmax(logits_y_e, dim=1), F.log_softmax(logits_y_f, dim=1))
            # loss = args.beta * KLD_mean + H_p_q - BCE / (args.batch_size * 28 * 28) - log_z / e_log_p

            # loss = KLD_mean - BCE + args.unlearn_learning_rate * (
            #             kl_f_e - H_p_q)  # #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2

            #print(KLD_mean.item(), BCE.item(), kl_f_e.item(), H_p_q.item(), log_z.item(), log_y.item(), H_p_q2.item())

            #1/KLD_mean_z_and_z_e, KLD_mean_f.item(), 0.0000 * mutual_info_z_and_ze.item() +
            #unlearning_item = args.beta * KLD_mean2.item() + mi -  args.unlearn_learning_rate * H_p_q.item()- args.reverse_rate * (log_z.item() + log_y.item())
            unlearning_item = args.mi_rate * mi - args.unlearn_learning_rate * H_p_q.item()

            #print(unlearning_item)
            learning_item = args.self_sharing_rate * (args.beta * KLD_mean2.item()+ H_p_q2.item() )
            #print(learning_item)

            total = unlearning_item + learning_item + 10 # expected to equal to 0
            if unlearning_item <= - 10:# have approixmate to the retrained distribution and no need to unlearn
                unl_rate = 0.0
            else:
                unl_rate = (unlearning_item + 10) / total

            self_s_rate = 1 - unl_rate


            ''' purpose is to make the unlearning item =0, and the learning item =0 '''

            if train_type == 'VIBU':
                #loss = args.kld_r * KLD_mean - args.unlearn_bce_r * BCE + args.unlearn_ykl_r * kl_f_e - args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y)
                #loss = args.beta * KLD_mean2 + mi - args.unlearn_learning_rate * H_p_q
                loss = args.mi_rate * mi - args.unlearn_learning_rate * H_p_q # + 0.1 * args.unlearn_learning_rate * kl_f_e
            elif train_type == 'VIBU-SS':
                # loss = (args.kld_r * KLD_mean - args.unlearn_bce_r * BCE + args.unlearn_ykl_r * kl_f_e -  args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y) ) * unl_rate + self_s_rate * args.self_sharing_rate * (
                #  args.beta * KLD_mean2 +    KLD_mean_f +,   0.0000 * mutual_info_z_and_ze +,            args.beta * KLD_mean2 + H_p_q2)  # args.beta * KLD_mean - H_p_q + args.beta * KLD_mean2  + H_p_q2 #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2

                loss = (args.mi_rate * mi - args.unlearn_learning_rate * H_p_q) * unl_rate + self_s_rate * args.self_sharing_rate * (args.beta * KLD_mean2 + H_p_q2)  # args.beta * KLD_mean - H_p_q + args.beta * KLD_mean2  + H_p_q2 #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2
                #loss = ( - args.unlearn_learning_rate * H_p_q) * unl_rate + self_s_rate * args.self_sharing_rate * (H_p_q2)  # args.beta * KLD_mean - H_p_q + args.beta * KLD_mean2  + H_p_q2 #- log_z / e_log_py #-   # H_p_q + args.beta * KLD_mean2
            elif train_type == 'NIPSU':
                loss = args.beta * KLD_mean*0.0 + args.unl_r_for_bayesian * (- H_p_q)
                #- args.reverse_rate * (log_z + log_y) args.kld_r * KLD_mean + - args.reverse_rate * (log_z + log_y)
                #loss =  KLD_mean_e*10 - args.unlearn_learning_rate * H_p_q - args.reverse_rate * (log_z + log_y)
                #loss = args.kld_r * KLD_mean + args.unl_r_for_bayesian * (- H_p_q) - args.reverse_rate * (log_z + log_y)


            optimizer_frkl.zero_grad()
            loss.backward()
            torch.nn.utils.clip_grad_norm_(vibi_f_frkl.parameters(), 1, norm_type=2.0, error_if_nonfinite=False)
            #torch.nn.utils.clip_grad_norm_(vibi_f_frkl.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
            optimizer_frkl.step()
            acc_back = (logits_y_e.argmax(dim=1) == y).float().mean().item()
            acc = (logits_y_e2.argmax(dim=1) == y2).float().mean().item()
            #test_acc = test_accuracy(vibi_f_frkl, test_loader, args, name='vibi valid top1')
            temp_acc.append(acc)
            temp_back.append(acc_back)
            # JS_p_q = 1 - js_div(logits_y.softmax(dim=1), y.softmax(dim=1)).mean().item()

            # B, Z_size = logits_z_e2.shape
            # mi = calculate_MI(x.detach(), logits_z_e2.detach(), Z_size, M, M_opt, args, ma_rate=0.001)

            metrics = {
                'unlearning_item': unlearning_item,
                'learning_item': learning_item,
                'acc': acc,
                'loss': loss.item(),
                'BCE': BCE.item(),
                'H(p,q)': H_p_q.item(),
                'kl_f_e': kl_f_e.item(),
                'H_p_q2': H_p_q2.item(),
                'mutual_info_z_and_ze': mutual_info_z_and_ze.item(),
                # 'mu_e': torch.mean(mu_e).item(),
                # 'sigma_e': torch.sqrt_(torch.exp(logvar_e)).mean().item(),
                'KLD_mean_z_and_z_e': KLD_mean_z_and_z_e.item(),
                'torch.mean( rho )':torch.mean( rho ).item(),
                'e_log_p': e_log_p.item(),
                'log_z': log_z.item(),
                'KLD_mean_f': KLD_mean_f.item(),
                'KLD_mean_e2':KLD_mean2.item(),
                'mutual_info':mi,
            }

            for m, v in metrics.items():
                logs[m].append(v)
            # if epoch == args.num_epochs - 1:
            #     mu_list.append(torch.mean(mu_e).item())
            #     sigma_list.append(torch.sqrt_(torch.exp(logvar_e)).mean().item())
            if index % len(dataloader_erase) % 600 == 0:
                print(f'[{epoch}/{0 + args.num_epochs}:{index % len(dataloader_erase):3d}] '
                      + ', '.join([f'{k} {v:.3f}' for k, v in metrics.items()]))
            index = index + 1
            train_bs = train_bs+1
            if acc_back < 0.05:
                break

        vibi_f_frkl.eval()
        valid_acc_old = 0.8
        valid_acc = test_accuracy(vibi_f_frkl, test_loader, args, name='vibi valid top1')
        interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
        logs['val_acc'].extend(interpolate_valid_acc)
        print("test_acc", valid_acc)
        epoch_test_acc.append(valid_acc)
        print("epoch: ", epoch)
        # valid_acc_old = valid_acc
        # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
        print("test_acc", valid_acc)
        acc_test.append(valid_acc)
        backdoor_acc = test_accuracy(vibi_f_frkl, dataloader_erase, args, name='vibi valid top1')
        backdoor_acc_list.append(backdoor_acc)
        print("backdoor_acc", backdoor_acc_list)
        print("acc_test: ", acc_test)
        if backdoor_acc < 0.1:
            print()
            print("end unlearn, train_bs", train_bs)
            break

    print("temp_acc", temp_acc)
    print("temp_back", temp_back)

    return vibi_f_frkl, optimizer_frkl, epoch_test_acc



'''we should prepare the compressed Z, and then use Z to be unlearned. 
not directly unlearning as normal'''
def unlearning_frkl_train(vibi, dataloader_erase, dataloader_remain, loss_fn, reconstructor, reconstruction_function,
                          test_loader, train_loader, train_type='VIBU'):
    vibi_f_frkl, lr = init_vibi(args.dataset)
    vibi_f_frkl.to(args.device)
    vibi_f_frkl.load_state_dict(vibi.state_dict())
    optimizer_frkl = torch.optim.Adam(vibi_f_frkl.parameters(), lr=lr)

    init_epoch = 0
    print("unlearning")

    if args.dataset=="MNIST":
        reconstructor_for_unlearning = LinearModel(n_feature=3*49, n_output=28 * 28)
        reconstructor_for_unlearning = reconstructor_for_unlearning.to(args.device)
        optimizer_recon_for_un = torch.optim.Adam(reconstructor_for_unlearning.parameters(), lr=lr)
    elif args.dataset=="CIFAR10":
        reconstructor_for_unlearning = resnet18(3, 3 * 32 * 32)
        reconstructor_for_unlearning = reconstructor_for_unlearning.to(args.device)
        optimizer_recon_for_un = torch.optim.Adam(reconstructor_for_unlearning.parameters(), lr=lr)


    if init_epoch == 0 or args.resume_training:

        print('Unlearning VIBI KLD')
        print(f'{args.explainer_type:>10} explainer params:\t{num_params(vibi_f_frkl.explainer) / 1000:.2f} K')
        print(
            f'{type(vibi_f_frkl.approximator).__name__:>10} approximator params:\t{num_params(vibi_f_frkl.approximator) / 1000:.2f} K')
        print(
            f'{type(vibi_f_frkl.forgetter).__name__:>10} forgetter params:\t{num_params(vibi_f_frkl.forgetter) / 1000:.2f} K')
        # inspect_explanations()
        epoch_test_acc = []
        mu_list = []
        sigma_list = []
        ''' we should fix the original model to fix the Z
        here, vibi_f_frkl is the unlearning model and vibi is the original model 
        so we can used the original model to create the fixed Z
        '''
        vibi_f_frkl, optimizer_frkl, epoch_test_acc = unlearning_frkl_compressed(vibi_f_frkl, optimizer_frkl, vibi,
                                                                      epoch_test_acc, dataloader_erase,
                                                                      dataloader_remain, loss_fn,
                                                                      reconstructor, reconstruction_function,
                                                                      test_loader, train_loader, train_type)

        # final_round_mse = []
        # for epoch in range(init_epoch, init_epoch + args.num_epochs):
        #     vibi.train()
        #     step_start = epoch * len(dataloader_erase)
        #     for step, (x, y) in enumerate(dataloader_erase, start=step_start):
        #         x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
        #         # x = x.view(x.size(0), -1)
        #         logits_z, logits_y, x_hat_e, mu, logvar = vibi(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
        #
        #         x_hat_e = torch.sigmoid(reconstructor_for_unlearning(logits_z))
        #         x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)
        #         x = x.view(x.size(0), -1)
        #         # x = torch.sigmoid(torch.relu(x))
        #         BCE = reconstruction_function(x_hat_e, x)  # mse loss
        #         loss = BCE
        #
        #         optimizer_recon_for_un.zero_grad()
        #         loss.backward()
        #         torch.nn.utils.clip_grad_norm_(vibi.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
        #         optimizer_recon_for_un.step()
        #         if epoch == args.num_epochs - 1:
        #             final_round_mse.append(BCE.item())
        #         if step % len(train_loader) % 600 == 0:
        #             print("loss", loss.item(), 'BCE', BCE.item())
        #
        # print("final epoch mse", np.mean(final_round_mse))
        #
        # for step, (x, y) in enumerate(test_loader):
        #     x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
        #     # x = x.view(x.size(0), -1)
        #     logits_z, logits_y, x_hat_e, mu, logvar = vibi_f_frkl(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
        #     x_hat_e = torch.sigmoid(reconstructor_for_unlearning(logits_z))
        #     x_hat_e = x_hat_e.view(x_hat_e.size(0), -1)
        #     x = x.view(x.size(0), -1)
        #     break
        #
        # print('mu', np.mean(mu_list), 'sigma', np.mean(sigma_list))
        # print("frkld epoch_test_acc", epoch_test_acc)
        # x_hat_e_cpu = x_hat_e.cpu().data
        # x_hat_e_cpu = x_hat_e_cpu.clamp(0, 1)
        # x_hat_e_cpu = x_hat_e_cpu.view(x_hat_e_cpu.size(0), 1, 28, 28)
        # grid = torchvision.utils.make_grid(x_hat_e_cpu, nrow=4, cmap="gray")
        # plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
        # plt.show()
        #
        # x_cpu = x.cpu().data
        # x_cpu = x_cpu.clamp(0, 1)
        # x_cpu = x_cpu.view(x_cpu.size(0), 1, 28, 28)
        # grid = torchvision.utils.make_grid(x_cpu, nrow=4, cmap="gray")
        # plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
        # plt.show()
    return vibi_f_frkl, optimizer_frkl


def calculate_hs_p(KLD_mean2, H_p_q2, optimizer_hessian, vibi_f_hessian):
    loss = args.beta * KLD_mean2 + H_p_q2  # + BCE / (args.local_bs * 28 * 28)
    optimizer_hessian.zero_grad()

    # loss.backward()
    # log_probs = net(images)
    # loss = self.loss_func(log_probs, labels)

    loss.backward(create_graph=True)

    optimizer_hs = AdaHessian(vibi_f_hessian.parameters())
    # optimizer_hs.get_params()
    optimizer_hs.zero_hessian()
    optimizer_hs.set_hessian()

    params_with_hs = optimizer_hs.get_params()
    # optimizer_hessian.step()
    optimizer_hessian.zero_grad()
    vibi_f_hessian.zero_grad()

    return params_with_hs

def unlearning_hessian_train(vibi, dataloader_erase, remaining_set, loss_fn, reconstructor, reconstruction_function,
                             test_loader, train_loader, train_type='VIBU'):
    vibi_f_hessian, lr = init_vibi(args.dataset)
    vibi_f_hessian.to(args.device)
    vibi_f_hessian.load_state_dict(vibi.state_dict())
    optimizer_hessian = torch.optim.Adam(vibi_f_hessian.parameters(), lr=lr)

    init_epoch = 0
    print("unlearning")
    epoch_loss = []
    acc_list = []
    acc_test = []
    backdoor_acc_list = []
    params_with_hs = None

    logs = defaultdict(list)

    reconstructor_for_unlearning = LinearModel(n_feature=49, n_output=28 * 28)
    reconstructor_for_unlearning = reconstructor_for_unlearning.to(args.device)
    optimizer_recon_for_un = torch.optim.Adam(reconstructor_for_unlearning.parameters(), lr=lr)

    dataloader_remain = DataLoader(remaining_set, batch_size=remaining_set.__len__(), shuffle=True)
    dataloader_remain2 = DataLoader(remaining_set, batch_size=args.batch_size, shuffle=True)

    train_bs = 0
    # prepare hessian
    index = 0
    for batch_idx, (images, labels) in enumerate(dataloader_remain):
        images, labels = images.to(args.device), labels.to(args.device)
        B, c, h, w = images.shape
        # print(B,h,w)
        if args.dataset == 'MNIST':
            images = images.reshape((B, -1))
        vibi_f_hessian.zero_grad()
        print('batch_idx', batch_idx)
        logits_z, logits_y, x_hat, mu, logvar = vibi_f_hessian(images, mode='forgetting')  # (B, C* h* w), (B, N, 10)
        H_p_q = loss_fn(logits_y, labels)
        KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
        KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
        KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()

        loss = args.beta * KLD_mean + H_p_q  # + BCE / (args.local_bs * 28 * 28)
        optimizer_hessian.zero_grad()

        # loss.backward()
        # log_probs = net(images)
        # loss = self.loss_func(log_probs, labels)

        loss.backward(create_graph=True)

        optimizer_hs = AdaHessian(vibi_f_hessian.parameters())
        # optimizer_hs.get_params()
        optimizer_hs.zero_hessian()
        optimizer_hs.set_hessian()

        params_with_hs = optimizer_hs.get_params()

        optimizer_hessian.zero_grad()
        vibi_f_hessian.zero_grad()

    if init_epoch == 0 or args.resume_training:

        print('Unlearning VIBI KLD')
        print(f'{args.explainer_type:>10} explainer params:\t{num_params(vibi_f_hessian.explainer) / 1000:.2f} K')
        print(
            f'{type(vibi_f_hessian.approximator).__name__:>10} approximator params:\t{num_params(vibi_f_hessian.approximator) / 1000:.2f} K')
        print(
            f'{type(vibi_f_hessian.forgetter).__name__:>10} forgetter params:\t{num_params(vibi_f_hessian.forgetter) / 1000:.2f} K')
        # inspect_explanations()
        epoch_test_acc = []
        mu_list = []
        sigma_list = []

        # unlearning
        convergence = 0
        temp_acc = []
        temp_back = []

        for iter in range(args.num_epochs):  # self.args.local_ep
            batch_loss = []
            # print(iter)

            for (images, labels), (images2, labels2) in zip(dataloader_erase, dataloader_remain2):
                # for batch_idx, (images, labels) in enumerate(self.erased_loader):
                images, labels = images.to(args.device), labels.to(args.device)
                B, c, h, w = images.shape
                # print(B,h,w)
                if args.dataset == 'MNIST':
                    images = images.reshape((B, -1))

                images2, labels2 = images2.to(args.device), labels2.to(args.device)
                B, c, h, w = images2.shape
                if args.dataset == 'MNIST':
                    images2 = images2.reshape((B, -1))

                vibi_f_hessian.zero_grad()
                logits_z, logits_y, x_hat, mu, logvar = vibi_f_hessian(images,
                                                                       mode='forgetting')  # (B, C* h* w), (B, N, 10)
                logits_z2, logits_y2, x_hat2, mu2, logvar2 = vibi_f_hessian(images2, mode='forgetting')

                ##remaining dataset used to unlearn

                H_p_q = loss_fn(logits_y, labels)
                KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
                KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
                KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()

                H_p_q2 = loss_fn(logits_y2, labels2)
                KLD_element2 = mu2.pow(2).add_(logvar2.exp()).mul_(-1).add_(1).add_(logvar2).cuda()
                KLD_mean2 = torch.mean(KLD_element2).mul_(-0.5).cuda()

                params_with_hs = calculate_hs_p(KLD_mean2, H_p_q2, optimizer_hessian, vibi_f_hessian)



                loss = args.beta * KLD_mean + H_p_q  # + BCE / (args.local_bs * 28 * 28)
                optimizer_hessian.zero_grad()

                loss.backward()
                # log_probs = net(images)
                # loss = self.loss_func(log_probs, labels)

                i = 0
                for p_hs, p in zip(params_with_hs, vibi_f_hessian.parameters()):
                    i = i + 1
                    # if i==1:
                    #     continue
                    # print(p_hs.hess)
                    # break
                    temp_hs = torch.tensor(p_hs.hess)
                    # temp_hs = temp_hs.__add__(args.lr)
                    # p.data = p.data.addcdiv_(exp_avg, denom, value=-step_size * 10000)

                    # print(p.data)
                    # p.data = p_hs.data.addcdiv_(exp_avg, denom, value=step_size * args.lr)
                    if p.grad != None:
                        exp_avg, denom, step_size = AdaHessian.hessian_unl_update(p, temp_hs, args, i)
                        # print(exp_avg)
                        # print(denom)
                        p.data = p.data.addcdiv_(exp_avg, denom, value=args.hessian_rate)
                        # p.data =p.data + torch.div(p.grad.data, temp_hs) * args.lr #torch.mul(p_hs.hess, p.grad)*10
                        # print(p.grad.data.shape)
                    else:
                        p.data = p.data

                vibi_f_hessian.zero_grad()

                fl_acc = (logits_y.argmax(dim=1) == labels).float().mean().item()
                fl_acc2 = (logits_y2.argmax(dim=1) == labels2).float().mean().item()
                temp_acc.append(fl_acc2)
                temp_back.append(fl_acc)
                train_bs = train_bs + 1
                if fl_acc < 0.02:
                    break

                batch_loss.append(loss.item())

            vibi_f_hessian.eval()
            valid_acc_old = 0.8
            valid_acc = test_accuracy(vibi_f_hessian, test_loader, args, name='vibi valid top1')
            interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            logs['val_acc'].extend(interpolate_valid_acc)
            print("test_acc", valid_acc)
            epoch_test_acc.append(valid_acc)
            # valid_acc_old = valid_acc
            # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            print("test_acc", valid_acc)
            acc_test.append(valid_acc)
            backdoor_acc = test_accuracy(vibi_f_hessian, dataloader_erase, args, name='vibi valid top1')
            backdoor_acc_list.append(backdoor_acc)
            print("backdoor_acc", backdoor_acc_list)
            print("acc_test: ", acc_test)

            if backdoor_acc < 0.05:
                print()
                print("end hessian unl", train_bs)
                break
        print("temp_acc", temp_acc)
        print("temp_back", temp_back)
    return vibi_f_hessian, optimizer_hessian


def retraining_train(vibi, vibi_retrain, vibi_f_nipsu, vibi_f_frkl, vibi_f_frkl_ss, dataloader_remain, dataloader_erase, reconstructor,
                     reconstruction_function,
                     loss_fn, optimizer_retrain, test_loader, train_loader):
    init_epoch = 0
    print("retraining")
    logs = defaultdict(list)
    valid_acc = 0.8
    acc_test = []
    poison_acc = []
    backdoor_acc_list = []

    if init_epoch == 0 or args.resume_training:

        print('Retraining VIBI')
        print(f'{args.explainer_type:>10} explainer params:\t{num_params(vibi_retrain.explainer) / 1000:.2f} K')
        print(
            f'{type(vibi_retrain.approximator).__name__:>10} approximator params:\t{num_params(vibi_retrain.approximator) / 1000:.2f} K')
        print(
            f'{type(vibi_retrain.forgetter).__name__:>10} forgetter params:\t{num_params(vibi_retrain.forgetter) / 1000:.2f} K')
        # inspect_explanations()
        epoch_test_acc = []
        KL_fr = []
        KL_er = []
        KL_hr = []
        KL_ssr = []
        KL_nipsr = []
        KL_kl = []
        mu_list_f = []
        sigma_list_f = []
        mu_list_e = []
        sigma_list_e = []
        mu_list_r = []
        sigma_list_r = []
        for epoch in range(init_epoch, init_epoch + args.num_epochs):
            vibi_retrain.train()
            step_start = epoch * len(dataloader_remain)
            for step, (x, y) in enumerate(dataloader_remain, start=step_start):

                x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
                if args.dataset == 'MNIST':
                    x = x.view(x.size(0), -1)
                logits_z_r, logits_y_r, x_hat_r, mu_r, logvar_r = vibi_retrain(x,
                                                                               mode='forgetting')  # (B, C* h* w), (B, N, 10)

                # logits_z_e_h, logits_y_e_h, x_hat_e_h, mu_e_h, logvar_e_h = vibi_f_hessian(x, mode='forgetting')
                logits_z_e, logits_y_e, x_hat_e, mu_e, logvar_e = vibi_f_frkl(x, mode='forgetting')

                logits_z_e_nips, logits_y_e_nips, x_hat_e_nips, mu_e_nips, logvar_e_nips = vibi_f_nipsu(x, mode='forgetting')

                # logits_z_e_kl, logits_y_e_kl, x_hat_e_kl, mu_e_kl, logvar_e_kl = vibi_f_kl(x, mode='forgetting')
                logits_z_e_ss, logits_y_e_ss, x_hat_e_ss, mu_e_ss, logvar_e_ss = vibi_f_frkl_ss(x,
                                                                                                       mode='forgetting')
                # print(x_hat_e)
                logits_z_f, logits_y_f, mu_f, logvar_f = vibi(x, mode='distribution')
                # logits_y_r = torch.softmax(logits_y_r, dim=1)
                logits_z_r_softmax = logits_z_r.log_softmax(dim=1)
                p_x_r = x.softmax(dim=1)

                KLD_element = mu_r.pow(2).add_(logvar_r.exp()).mul_(-1).add_(1).add_(logvar_r).cuda()
                KLD = torch.mean(KLD_element).mul_(-0.5).cuda()
                KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
                # x_hat_r = torch.sigmoid(reconstructor(logits_z_r))
                x_hat_r = x_hat_r.view(x_hat_r.size(0), -1)
                x = x.view(x.size(0), -1)

                #x_hat_e_h = torch.sigmoid(reconstructor(logits_z_e_h))
                # x_hat_e_h = x_hat_e_h.view(x_hat_e_h.size(0), -1)

                x_hat_f = torch.sigmoid(reconstructor(logits_z_f))
                x_hat_f = x_hat_f.view(x_hat_f.size(0), -1)
                BCE = reconstruction_function(x_hat_r, x)  # mse loss
                H_p_q = loss_fn(logits_y_r, y)
                loss_r = args.beta * KLD_mean + H_p_q  # + BCE / (args.batch_size * 28 * 28)

                optimizer_retrain.zero_grad()
                loss_r.backward()
                torch.nn.utils.clip_grad_norm_(vibi_retrain.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
                optimizer_retrain.step()

                KLD_fr = 0.5 * torch.mean(
                    logvar_r - logvar_f + (torch.exp(logvar_f) + (mu_f - mu_r).pow(2)) / torch.exp(logvar_r) - 1)

                # KLD_hr = 0.5 * torch.mean(
                #     logvar_r - logvar_e_h + (torch.exp(logvar_e_h) + (mu_e_h - mu_r).pow(2)) / torch.exp(logvar_r) - 1)

                KLD_er = 0.5 * torch.mean(
                    logvar_r - logvar_e + (torch.exp(logvar_e) + (mu_e - mu_r).pow(2)) / torch.exp(logvar_r) - 1)

                KLD_nipsr = 0.5 * torch.mean(
                    logvar_r - logvar_e_nips + (torch.exp(logvar_e_nips) + (mu_e_nips - mu_r).pow(2)) / torch.exp(logvar_r) - 1)

                # KLD_klr = 0.5 * torch.mean(
                #     logvar_r - logvar_e_kl + (torch.exp(logvar_e_kl) + (mu_e_kl - mu_r).pow(2)) / torch.exp(
                #         logvar_r) - 1)
                KLD_ss = 0.5 * torch.mean(
                    logvar_r - logvar_e_ss + (torch.exp(logvar_e_ss) + (mu_e_ss - mu_r).pow(2)) / torch.exp(
                        logvar_r) - 1)
                acc = (logits_y_r.argmax(dim=1) == y).float().mean().item()
                # JS_p_q = 1 - js_div(logits_y.softmax(dim=1), y.softmax(dim=1)).mean().item()
                metrics = {
                    'acc': acc,
                    'loss': loss_r.item(),
                    'BCE': BCE.item(),
                    'H(p,q)': H_p_q.item(),
                    'mu_r': torch.mean(mu_r).item(),
                    'sigma_r': torch.sqrt_(torch.exp(logvar_r)).mean().item(),
                    'KLD_fr': KLD_fr.item(),
                    # 'KLD_hr': KLD_hr.item(),
                    # 'KLD_er': KLD_er.item(),
                    # 'KLD_nipsr':KLD_nipsr.item(),
                    'KLD_mean': KLD_mean.item(),
                }

                for m, v in metrics.items():
                    logs[m].append(v)
                if epoch == args.num_epochs - 1:
                    KL_fr.append(KLD_fr.item())
                    # KL_hr.append(KLD_hr.item())
                    KL_er.append(KLD_er.item())
                    # # KL_kl.append(KLD_klr.item())
                    KL_nipsr.append(KLD_nipsr.item())
                    KL_ssr.append(KLD_ss.item())
                # if epoch == args.num_epochs - 1:
                #     mu_list_r.append(torch.mean(mu_r).item())
                #     sigma_list_r.append(torch.sqrt_(torch.exp(logvar_r)).mean().item())
                #     mu_list_f.append(torch.mean(mu_f).item())
                #     sigma_list_f.append(torch.sqrt_(torch.exp(logvar_f)).mean().item())
                #     mu_list_e.append(torch.mean(mu_e).item())
                #     sigma_list_e.append(torch.sqrt_(torch.exp(logvar_e)).mean().item())

                if step % len(dataloader_remain) % 20000 == 0:
                    print(f'[{epoch}/{init_epoch + args.num_epochs}:{step % len(dataloader_remain):3d}] '
                          + ', '.join([f'{k} {v:.3f}' for k, v in metrics.items()]))

            vibi.eval()
            valid_acc_old = valid_acc
            valid_acc = test_accuracy(vibi_retrain, test_loader, args, name='vibi valid top1')
            interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            logs['val_acc'].extend(interpolate_valid_acc)
            print("test_acc", valid_acc)
            epoch_test_acc.append(valid_acc)

            print("epoch: ", epoch)
            # valid_acc_old = valid_acc
            valid_acc = test_accuracy(vibi_retrain, test_loader, args, name='vibi valid top1')
            # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            print("test_acc", valid_acc)
            acc_test.append(valid_acc)
            backdoor_acc = test_accuracy(vibi_retrain, dataloader_erase, args, name='vibi valid top1')
            # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            backdoor_acc_list.append(backdoor_acc)
            print("backdoor_acc", backdoor_acc_list)

        print('mu_r', np.mean(mu_list_r), 'sigma_r', np.mean(sigma_list_r))
        print('mu_e', np.mean(mu_list_e), 'sigma_e', np.mean(sigma_list_e))
        print('mu_f', np.mean(mu_list_f), 'sigma_f', np.mean(sigma_list_f))
        print("epoch_test_acc", epoch_test_acc)
        print("KL_fr", np.mean(KL_fr), "KL_hr", np.mean(KL_hr), "KL_nipsr", np.mean(KL_nipsr), "KL_er", np.mean(KL_er), "KL_ssr", np.mean(KL_ssr), "KL_kl", np.mean(KL_kl))
        # print(KL_er)

    return vibi_retrain



def learn_mine(G, M, M_opt,args , ma_rate=0.001):
    '''
    Mine is learning for MI of (input, output) of Generator.
    '''
    z = torch.randn((args.local_bs, 10))
    # which is the input of Generator.
    z_bar = torch.narrow(torch.randn((args.local_bs, 10)), dim=1, start=0, length=3)
    # which is for product distribution.
    if args.device:
        z = z.cuda()
        z_bar = z_bar.cuda()
    x_tilde = G(z)  # which is the output of Generator.

    et = torch.mean(torch.exp(M(z_bar, x_tilde)))
    if M.ma_et is None:
        M.ma_et = et.detach().item()
    M.ma_et += ma_rate * (et.detach().item() - M.ma_et)
    z = torch.narrow(z, dim=1, start=0, length=3)  # slice for MI
    mutual_information = torch.mean(M(z, x_tilde)) \
                         - torch.log(et) * et.detach() / M.ma_et
    loss = - mutual_information

    M_opt.zero_grad()
    loss.backward()
    M_opt.step()

    return mutual_information.item()


def calculate_MI(X, Z, Z_size, M, M_opt, args, ma_rate=0.001):
    '''
    we use Mine to calculate the mutual information between two layers of networks.
    :param G:
    :param M:
    :param ma_rate:
    :return:
    '''

    z_bar = torch.randn((args.local_bs, Z_size)).to(args.device)

    et = torch.mean(torch.exp(M(z_bar, X)))

    if M.ma_et is None:
        M.ma_et = et.detach().item()

    M.ma_et += ma_rate * (et.detach().item() - M.ma_et)

    #z = torch.narrow(z, dim=1, start=0, length=3)  # slice for MI
    mutual_information = torch.mean(M(Z, X)) \
                         - torch.log(et) * et.detach() / M.ma_et

    loss = - mutual_information

    M_opt.zero_grad()
    loss.backward()
    M_opt.step()

    return mutual_information.item()


def calcu_MI(X, Z, Z_size, M, M_opt, args, ma_rate=0.001):
    '''
    we use Mine to calculate the mutual information between two layers of networks.
    :param G:
    :param M:
    :param ma_rate:
    :return:
    '''

    z_bar = torch.randn((args.local_bs, Z_size)).to(args.device)

    et = torch.mean(torch.exp(M(z_bar, X)))

    if M.ma_et is None:
        M.ma_et = et.detach().item()

    M.ma_et += ma_rate * (et.detach().item() - M.ma_et)

    #z = torch.narrow(z, dim=1, start=0, length=3)  # slice for MI
    mutual_information = torch.mean(M(Z, X)) \
                         - torch.log(et) * et.detach() / M.ma_et

    loss = - mutual_information

    M_opt.zero_grad()
    loss.backward()
    M_opt.step()

    return mutual_information.item()



def print_multal_info(vibi_f_frkl_ss, dataloader_erase,dataloader_remain, args):
    reconstructor = LinearModel(n_feature=3 * 49, n_output=28 * 28)
    reconstructor = reconstructor.to(args.device)
    optimizer_recon = torch.optim.Adam(reconstructor.parameters(), lr=args.lr)


    reconstruction_function = nn.MSELoss(size_average=False)

    #
    # final_round_mse = []
    # for epoch in range(args.num_epochs):
    #     vibi_f_frkl_ss.train()
    #     step_start = epoch * len(dataloader_erase)
    #     for step, (x, y) in enumerate(dataloader_erase, start=step_start):
    #         x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
    #         # x = x.view(x.size(0), -1)
    #         logits_z, logits_y, x_hat, mu, logvar = vibi_f_frkl_ss(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
    #
    #         x_hat = torch.sigmoid(reconstructor(logits_z))
    #         x_hat = x_hat.view(x_hat.size(0), -1)
    #         x = x.view(x.size(0), -1)
    #         # x = torch.sigmoid(torch.relu(x))
    #         BCE = reconstruction_function(x_hat, x)  # mse loss
    #         loss = BCE
    #
    #         optimizer_recon.zero_grad()
    #         loss.backward()
    #         torch.nn.utils.clip_grad_norm_(vibi_f_frkl_ss.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
    #         optimizer_recon.step()
    #
    #         if epoch == args.num_epochs - 1:
    #             final_round_mse.append(BCE.item())
    #         if step % len(dataloader_erase) % 600 == 0:
    #             print("loss", loss.item(), 'BCE', BCE.item())
    #
    # print("final_round mse rfu_ss", np.mean(final_round_mse))

    M = Mine1()
    M.to(args.device)
    M_opt = torch.optim.Adam(M.parameters(), lr=2e-4)

    step_start=0
    mutual_training_round = int (0.1 / args.erased_local_r) + 1
    t_round =  int( len(dataloader_erase) / args.erased_local_r * 0.1)
    print(t_round, len(dataloader_erase))
    for i in range(mutual_training_round):
        for step, (x, y) in enumerate(dataloader_erase, start=step_start):
            t_round = t_round - 1
            if t_round < 0 : break
            x, y = x.to(args.device), y.to(args.device)
            # x = x.view(x.size(0), -1)
            logits_z, logits_y, x_hat, mu, logvar = vibi_f_frkl_ss(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)

            B, Z_size = logits_z.shape
            x = x.view(x.size(0), -1)
            mi = calculate_MI(x.detach(), logits_z.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
            if t_round % 100 == 0:
                print(t_round, ' mutual info ', mi)

    print()
    print('mutual information after vibi_f_frkl_ss unlearning', mi)
    KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
    KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
    KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
    print('kld_mean', KLD_mean.item())

    valid_acc = test_accuracy(vibi_f_frkl_ss, test_loader, args, name='vibi valid top1')

    # for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
    #     x, y = x.to(args.device), y.to(args.device)
    #     x = x.view(x.size(0), -1)
    #
    #     x2, y2 = x2.to(args.device), y2.to(args.device)
    #     x2 = x2.view(x2.size(0), -1)
    #
    #     logits_z, logits_y, x_hat, mu, logvar = vibi_f_frkl_ss(x2, mode='forgetting')  # (B, C* h* w), (B, N, 10)
    #
    #     B, Z_size = logits_z.shape
    #     for i in range(10):
    #         mi = calculate_MI(x.detach(), logits_z.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
    #         if i % 1 == 0:
    #             print('mutual info', mi)
    #     print()
    #     print('mutual information after vibi_f_frkl_ss unlearning', mi)
    #     KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
    #     KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
    #     KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
    #     print('kld_mean', KLD_mean.item())
    #     break


def reconstruct_show(vibi, mu_list, sigma_list, M, M_opt):
    print('mu', np.mean(mu_list), 'sigma', np.mean(sigma_list))
    #
    final_round_mse = []
    for epoch in range(init_epoch, init_epoch + args.num_epochs):
        vibi.train()
        step_start = epoch * len(dataloader_erase)
        for step, (x, y) in enumerate(dataloader_erase, start=step_start):
            x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
            # x = x.view(x.size(0), -1)
            logits_z, logits_y, x_hat, mu, logvar = vibi(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)

            x_hat = torch.sigmoid(reconstructor(logits_z))
            x_hat = x_hat.view(x_hat.size(0), -1)
            x = x.view(x.size(0), -1)
            # x = torch.sigmoid(torch.relu(x))
            BCE = reconstruction_function(x_hat, x)  # mse loss
            loss = BCE

            optimizer_recon.zero_grad()
            loss.backward()
            torch.nn.utils.clip_grad_norm_(vibi.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
            optimizer_recon.step()

            if epoch == args.num_epochs - 1:
                final_round_mse.append(BCE.item())
            if step % len(train_loader) % 600 == 0:
                print("loss", loss.item(), 'BCE', BCE.item())

    print("final_round mse", np.mean(final_round_mse))

    for step, (x, y) in enumerate(test_loader, start=step_start):
        x, y = x.to(args.device), y.to(args.device)  # (B, C, H, W), (B, 10)
        # x = x.view(x.size(0), -1)
        logits_z, logits_y, x_hat, mu, logvar = vibi(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)
        x_hat = torch.sigmoid(reconstructor(logits_z))
        x_hat = x_hat.view(x_hat.size(0), -1)
        x = x.view(x.size(0), -1)
        break

    for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
        x, y = x.to(args.device), y.to(args.device)
        x = x.view(x.size(0), -1)

        x2, y2 = x2.to(args.device), y2.to(args.device)
        # x2 = x2.view(x2.size(0), -1)

        logits_z, logits_y, x_hat, mu, logvar = vibi(x2, mode='forgetting')  # (B, C* h* w), (B, N, 10)

        B, Z_size = logits_z.shape
        for i in range(10):
            mi = calculate_MI(x.detach(), logits_z.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
            if i % 1 == 0:
                print('mutual info', mi)
        print()
        print('mutual information after learning', mi)
        KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
        KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
        KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
        print('kld_mean', KLD_mean.item())
        break

    x_hat_cpu = x_hat.cpu().data
    x_hat_cpu = x_hat_cpu.clamp(0, 1)
    x_hat_cpu = x_hat_cpu.view(x_hat_cpu.size(0), 1, 28, 28)
    grid = torchvision.utils.make_grid(x_hat_cpu, nrow=4, cmap="gray")
    plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
    plt.show()
    x_cpu = x.cpu().data
    x_cpu = x_cpu.clamp(0, 1)
    x_cpu = x_cpu.view(x_cpu.size(0), 1, 28, 28)
    grid = torchvision.utils.make_grid(x_cpu, nrow=4, cmap="gray")
    plt.imshow(np.transpose(grid, (1, 2, 0)))  # 交换维度，从GBR换成RGB
    plt.show()



def prepare_learning_model(dataloader_full, train_loader, test_loader, dataloader_erase,dataloader_remain,  logs, reconstructor,  reconstruction_function,optimizer_recon, explainer_type, init_epoch, loss_fn, args,valid_acc, learn_model_type):
    vibi, lr = init_vibi(args.dataset)
    vibi.to(args.device)

    M = Mine1()
    M.to(args.device)
    M_opt = torch.optim.Adam(M.parameters(), lr=2e-4)

    for name, layer in vibi.explainer.named_children():
        print(name, layer)

    # fc2_weight = vibi.explainer.state_dict()['fc2.weight']
    # fc2_bias = vibi.explainer.state_dict()['fc2.bias']

    # print(fc2_weight.shape)
    # print(fc2_bias.shape)

    acc_test = []
    print("learning")
    if init_epoch == 0 or args.resume_training:

        print('Training VIBI')
        print(f'{explainer_type:>10} explainer params:\t{num_params(vibi.explainer) / 1000:.2f} K')
        print(
            f'{type(vibi.approximator).__name__:>10} approximator params:\t{num_params(vibi.approximator) / 1000:.2f} K')
        print(f'{type(vibi.forgetter).__name__:>10} forgetter params:\t{num_params(vibi.forgetter) / 1000:.2f} K')
        # inspect_explanations()
        mu_list = []
        sigma_list = []
        for epoch in range(init_epoch, init_epoch + args.num_epochs):
            vibi.train()
            step_start = epoch * len(dataloader_full)
            vibi, mu_list, sigma_list = learning_train(dataloader_full, vibi, loss_fn, reconstruction_function, args,
                                                       epoch, mu_list, sigma_list, train_loader, learn_model_type)
            vibi.eval()
            valid_acc_old = valid_acc
            valid_acc = test_accuracy(vibi, test_loader, args, name='vibi valid top1')
            interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            logs['val_acc'].extend(interpolate_valid_acc)
            print("test_acc", valid_acc)
            backdoor_acc = test_accuracy(vibi, dataloader_erase, args, name='vibi valid top1')
            # interpolate_valid_acc = torch.linspace(valid_acc_old, valid_acc, steps=len(train_loader)).tolist()
            print("backdoor_acc", backdoor_acc)
            acc_test.append(valid_acc)

    # reconstruct_show(vibi, mu_list, sigma_list, M, M_opt)
    return vibi



torch.cuda.manual_seed_all(0)
torch.manual_seed(0)
random.seed(0)
np.random.seed(0)
torch.backends.cudnn.deterministic = True
torch.backends.cudnn.benchmark=False

#torch.use_deterministic_algorithms(True)

# parse args
args = args_parser()
args.gpu = 0
args.num_users = 10
args.device = torch.device('cuda:{}'.format(args.gpu) if torch.cuda.is_available() and args.gpu != -1 else 'cpu')
args.iid = True
args.model = 'z_linear'
args.local_bs = 100
args.local_ep = 10
args.num_epochs = 5
args.dataset = 'MNIST'
args.xpl_channels = 1
args.epochs = int(5)
args.add_noise = False
args.beta = 0.001 #0.001
args.lr = 0.0001
args.erased_size = 1500  # 120
args.poison_portion = 0.0
args.erased_portion = 0.3
args.erased_local_r = 0.1
args.batch_size = args.local_bs

args.epsilon = 1.0
args.dp_sampling_size = int(28*28*0.601)


## in unlearning, we should make the unlearned model first be backdoored and then forget the trigger effect
args.unlearn_learning_rate = 0.1
args.mi_rate = 10
args.reverse_rate = 0.5
args.kld_r = 1
args.unlearn_ykl_r = args.unlearn_learning_rate*0.4
args.unlearn_bce_r = args.unlearn_learning_rate
args.unl_r_for_bayesian = args.unlearn_learning_rate*0.1
args.self_sharing_rate = args.unlearn_learning_rate*10
args.unl_conver_r = 2
args.hessian_rate = 0.005
print('args.beta', args.beta, 'args.lr', args.lr)
print('args.erased_portion', args.erased_portion, 'args.erased_local_r', args.erased_local_r)
print('args.unlearn_learning_rate', args.unlearn_learning_rate, 'args.self_sharing_rate', args.self_sharing_rate)

print('\n'.join(f'{k}={v}' for k, v in vars(args).items()))





device = args.device
print("device", device)

if args.dataset == 'MNIST':
    transform = T.Compose([
        T.ToTensor()
        # transforms.Normalize((0.5, 0.5, 0.5), (0.5, 0.5, 0.5))
    ])
    trans_mnist = transforms.Compose([transforms.ToTensor(), ])
    train_set = MNIST('../../data/mnist', train=True, transform=trans_mnist, download=True)
    test_set = MNIST('../../data/mnist', train=False, transform=trans_mnist, download=True)
    train_set_no_aug = train_set
elif args.dataset == 'CIFAR10':
    train_transform = T.Compose([T.RandomCrop(32, padding=4),
                                 T.ToTensor(),
                                 ])  # T.Normalize((0.4914, 0.4822, 0.4465), (0.2464, 0.2428, 0.2608)),                                 T.RandomHorizontalFlip(),
    test_transform = T.Compose([T.ToTensor(),
                                ])  # T.Normalize((0.4914, 0.4822, 0.4465), (0.2464, 0.2428, 0.2608))
    train_set = CIFAR10('../../data/cifar', train=True, transform=train_transform, download=False)
    test_set = CIFAR10('../../data/cifar', train=False, transform=test_transform, download=False)
    train_set_no_aug = CIFAR10('../../data/cifar', train=True, transform=test_transform, download=False)

train_loader = DataLoader(train_set, batch_size=args.batch_size, shuffle=True, num_workers=1)

shadow_ratio = 0.0
full_ratio = 1 - shadow_ratio
unlearning_ratio = args.erased_local_r

length = len(train_set)
shadow_size, full_size = int(shadow_ratio * length), int(full_ratio * length)
remaining_size, erasing_size = int((1 - unlearning_ratio) * full_size), int(unlearning_ratio * full_size)
print('remaining_size', remaining_size)
remaining_size = full_size - erasing_size
print('remaining_size', remaining_size, shadow_size, full_size, erasing_size)

remaining_set, erasing_set = torch.utils.data.random_split(train_set, [remaining_size, erasing_size])

print(len(remaining_set))
print(len(remaining_set.dataset.data))

remaining_set = My_subset(remaining_set.dataset, remaining_set.indices)
erasing_set = My_subset(erasing_set.dataset, erasing_set.indices)

# dataloader_shadow = DataLoader(shadow_set, batch_size=batch_size, shuffle=True)

test_loader = DataLoader(test_set, batch_size=args.batch_size, shuffle=False, num_workers=1)

poison_samples = int(length) * args.erased_local_r
poison_data, poison_targets = create_backdoor_train_dataset(dataname=args.dataset, train_data=train_set,
                                                            base_label=1,
                                                            trigger_label=2, poison_samples=poison_samples,
                                                            batch_size=args.local_bs, args=args, add_backdoor=1, dp_sample=0)


sampled_data, sample_labels = create_backdoor_train_dataset(dataname=args.dataset, train_data=train_set,
                                                            base_label=1,
                                                            trigger_label=2, poison_samples=poison_samples,
                                                            batch_size=args.local_bs, args=args,  add_backdoor=1,dp_sample=1) #dp_sample=1 without replacement


sampled_data_w, sample_labels_w = create_backdoor_train_dataset(dataname=args.dataset, train_data=train_set,
                                                            base_label=1,
                                                            trigger_label=2, poison_samples=poison_samples,
                                                            batch_size=args.local_bs, args=args,  add_backdoor=1,dp_sample=2) #dp_sample=2 with replacement


if args.dataset == 'MNIST':
    data_reshape = remaining_set.data.reshape(len(remaining_set.data), 1, 28, 28)
    erasing_set.data = erasing_set.data.reshape(len(erasing_set.data), 1, 28, 28)
elif args.dataset == 'CIFAR10':
    data_reshape = remaining_set.data.reshape(len(remaining_set.data), 3, 32, 32)
    erasing_set.data = erasing_set.data.reshape(len(erasing_set.data), 3, 32, 32)

print('train_set.data.shape', train_set.data.shape)
print('poison_data.shape', poison_data.shape)


data = torch.cat([poison_data.to(args.device), data_reshape.to(args.device)], dim=0)
targets = torch.cat([poison_targets.to(args.device), remaining_set.targets.to(args.device)], dim=0)

poison_trainset = Data.TensorDataset(data, targets)  # Data.TensorDataset(data, targets)
pure_backdoored_set = Data.TensorDataset(poison_data, poison_targets)

dp_sample_set = Data.TensorDataset(sampled_data, sample_labels)


dp_sample_set_w = Data.TensorDataset(sampled_data_w, sample_labels_w)

"""
we choose samples have the same label for unlearning the representer.
in a backdoored medol, we need to unlearn the trigger, 
so the remaining dataset is all the clean samples, and the erased dataset is the poisoned samples
here we set the pure_backdoored as the erased dataset
original erasing set is erasing_set = erasing_set"""
erasing_set = pure_backdoored_set
#remaining_set = same_label_set

#if we don't use poisoned set, we use full set
dataloader_full = DataLoader(poison_trainset, batch_size=args.batch_size, shuffle=True)

#dataloader_full = DataLoader(train_set, batch_size=args.batch_size, shuffle=True)
dataloader_remain = DataLoader(remaining_set, batch_size=args.batch_size, shuffle=True)
dataloader_dp_sampled = DataLoader(dp_sample_set, batch_size=args.batch_size, shuffle=True)
dataloader_dp_sampled_w = DataLoader(dp_sample_set_w, batch_size=args.batch_size, shuffle=True)
dataloader_erase = DataLoader(erasing_set, batch_size=args.batch_size, shuffle=True)

# for step, (x, y) in enumerate(dataloader_full):
#     print(x)
#     break
#
# for step, (x, y) in enumerate(dataloader_remain):
#     print(x)
#     break

#print('full size', len(poison_trainset), 'remain size', len(remaining_set.data), 'erased size', len(erasing_set))
print('full size', len(poison_trainset), 'remain size', len(remaining_set), 'erased size', len(erasing_set))

beta = args.beta

explainer_type = args.explainer_type

init_epoch = 0
best_acc = 0
logs = defaultdict(list)

reconstructor = LinearModel(n_feature=3 * 49, n_output=28 * 28)
reconstructor = reconstructor.to(device)
optimizer_recon = torch.optim.Adam(reconstructor.parameters(), lr=args.lr)

reconstruction_function = nn.MSELoss(size_average=False)

valid_acc = 0.8
loss_fn = nn.CrossEntropyLoss()


learn_model_type = 'vib'
vibi = prepare_learning_model(dataloader_full, train_loader, test_loader, dataloader_erase, dataloader_remain, logs, reconstructor, reconstruction_function, optimizer_recon, explainer_type, init_epoch, loss_fn, args, valid_acc,  learn_model_type)

print_multal_info(vibi, dataloader_erase,dataloader_remain, args)



learn_model_type = 'nips'
vibi_for_nips = prepare_learning_model(dataloader_full, train_loader, test_loader, dataloader_erase, dataloader_remain, logs, reconstructor, reconstruction_function, optimizer_recon, explainer_type, init_epoch, loss_fn, args,valid_acc,  learn_model_type)





# print()
# print("start hessian unlearning")
#
# vibi_f_hessian, optimizer_hessian = unlearning_hessian_train(copy.deepcopy(vibi).to(args.device), dataloader_erase, remaining_set, loss_fn,
#                                                              reconstructor, reconstruction_function,
#                                                              test_loader, train_loader, train_type='Hessian')
#


'''we should prepare the compressed Z, and then use Z to be unlearned. 
not directly unlearning as normal'''

print('mutual info for vibi')
print_multal_info(vibi, dataloader_erase,dataloader_remain, args)

print('mutual info for vibi_for_nips')
print_multal_info(vibi_for_nips, dataloader_erase,dataloader_remain, args)

print()
print("start NIPSU")

#dataloader_same_label
vibi_f_nipsu, optimizer_nipsu = unlearning_frkl_train(copy.deepcopy(vibi_for_nips).to(args.device), dataloader_erase, dataloader_remain, loss_fn,
                                                    reconstructor,
                                                    reconstruction_function, test_loader, train_loader,   train_type='NIPSU')


print_multal_info(vibi_f_nipsu, dataloader_erase,dataloader_remain, args)



print()
print("start VIBU")
vibi_f_frkl, optimizer_frkl = unlearning_frkl_train(copy.deepcopy(vibi).to(args.device), dataloader_erase, dataloader_remain, loss_fn,
                                                    reconstructor,
                                                    reconstruction_function, test_loader, train_loader,  train_type='VIBU')


print_multal_info(vibi_f_frkl, dataloader_erase,dataloader_remain, args)


# print()
# print("start VIBU-SS")
# vibi_f_frkl_ss, optimizer_frkl_ss = unlearning_frkl_train(copy.deepcopy(vibi).to(args.device), dataloader_erase,
#                                                           dataloader_remain, loss_fn,
#                                                           reconstructor,
#                                                           reconstruction_function, test_loader, train_loader, train_type='VIBU-SS')
#
#
# print_multal_info(vibi_f_frkl_ss, dataloader_erase,dataloader_remain, args)



print()
print("start VIBU-SS with dp sampling drop with replacement")
#dataloader_dp_sampled

vibi_f_frkl_sampled_w, optimizer_frkl_sampled_w = unlearning_frkl_train(copy.deepcopy(vibi).to(args.device), dataloader_dp_sampled_w,
                                                          dataloader_remain, loss_fn,
                                                          reconstructor,
                                                          reconstruction_function, test_loader, train_loader, train_type='VIBU')


print_multal_info(vibi_f_frkl_sampled_w, dataloader_erase,dataloader_remain, args)

test_category_acc(vibi_f_frkl_sampled_w, test_loader, args)

print()
print("start VIBU-SS with dp sampling drop without replacement")
#dataloader_dp_sampled

vibi_f_frkl_sampled, optimizer_frkl_sampled = unlearning_frkl_train(copy.deepcopy(vibi).to(args.device), dataloader_dp_sampled,
                                                          dataloader_remain, loss_fn,
                                                          reconstructor,
                                                          reconstruction_function, test_loader, train_loader, train_type='VIBU')


print_multal_info(vibi_f_frkl_sampled, dataloader_erase,dataloader_remain, args)


vibi_retrain, lr = init_vibi(args.dataset)
vibi_retrain.to(args.device)
optimizer_retrain = torch.optim.Adam(vibi_retrain.parameters(), lr=lr)



'''

print()
print("start retraining")
vibi_retrain = retraining_train(vibi, vibi_retrain, vibi_f_nipsu, vibi_f_frkl, vibi_f_frkl_ss, dataloader_remain, dataloader_erase, reconstructor,
                                reconstruction_function,
                                loss_fn, optimizer_retrain, test_loader, train_loader)


print_multal_info(vibi_retrain, dataloader_erase,dataloader_remain, args)



reconstructor = LinearModel(n_feature=28*28, n_output=28 * 28)
reconstructor = reconstructor.to(device)
optimizer_recon = torch.optim.Adam(reconstructor.parameters(), lr=lr)

reconstruction_function = nn.MSELoss(size_average=False)

#
final_round_mse = []
for epoch in range(init_epoch, init_epoch + args.num_epochs):
    vibi.train()
    step_start = epoch * len(dataloader_erase)
    for step, (x, y) in enumerate(dataloader_erase, start=step_start):
        x, y = x.to(device), y.to(device)  # (B, C, H, W), (B, 10)
        x = x.view(x.size(0), -1)
        logits_z, logits_y, x_hat, mu, logvar = vibi_retrain(x, mode='forgetting')  # (B, C* h* w), (B, N, 10)

        x_hat = torch.sigmoid(reconstructor(x))
        x_hat = x_hat.view(x_hat.size(0), -1)
        x = x.view(x.size(0), -1)
        # x = torch.sigmoid(torch.relu(x))
        BCE = reconstruction_function(x_hat, x)  # mse loss
        loss = BCE

        optimizer_recon.zero_grad()
        loss.backward()
        torch.nn.utils.clip_grad_norm_(vibi.parameters(), 5, norm_type=2.0, error_if_nonfinite=False)
        optimizer_recon.step()

        if epoch == args.num_epochs - 1:
            final_round_mse.append(BCE.item())
        if step % len(train_loader) % 600 == 0:
            print("loss", loss.item(), 'BCE', BCE.item())

print("final_round mse retrain origin", np.mean(final_round_mse))




M = Mine1(noise_size=28*28, sample_size=28*28)
M.to(args.device)
M_opt = torch.optim.Adam(M.parameters(), lr=2e-4)



for (x, y), (x2, y2) in zip(dataloader_erase, dataloader_remain):
    x, y = x.to(device), y.to(device)
    x = x.view(x.size(0), -1)

    x2, y2 = x2.to(device), y2.to(device)
    x2 = x2.view(x2.size(0), -1)

    logits_z, logits_y, x_hat, mu, logvar = vibi_retrain(x2, mode='forgetting')  # (B, C* h* w), (B, N, 10)

    B, Z_size = x.shape

    for i in range(10):
        mi = calculate_MI(x.detach(), x.detach(), Z_size, M, M_opt, args, ma_rate=0.001)
        if i % 1 == 0:
            print('mutual info', mi)
    print()
    print('mutual information after vibi_retrain unlearning', mi)
    KLD_element = mu.pow(2).add_(logvar.exp()).mul_(-1).add_(1).add_(logvar).cuda()
    KLD = torch.sum(KLD_element).mul_(-0.5).cuda()
    KLD_mean = torch.mean(KLD_element).mul_(-0.5).cuda()
    print('kld_mean', KLD_mean.item())
    break

print('Beta', beta)

'''
